All Five-point Kaluza-Klein Correlators and Hidden 8d Symmetry in $\rm AdS_5\times S^3$

We systematically compute five-point correlators of chiral primary operators with arbitrary Kaluza-Klein charges at tree-level in $\mathrm{AdS}_5\times\mathrm{S}^3$, and obtain a unified formula. This result serves as the first concrete confirmation for the existence of the hidden eight-dimensional symmetries at the level of five points.

==> anc/Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    136409,       3551]
NotebookOptionsPosition[    131689,       3474]
NotebookOutlinePosition[    132092,       3490]
CellTagsIndexPosition[    132049,       3487]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.933299218035328*^9, 3.933299245219462*^9}, {
  3.933304756748642*^9, 3.933304760772553*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ff6a89f7-b810-4ca8-9179-55ae3349afe2"],

Cell[CellGroupData[{

Cell["\<\
Variables Formatting (run this section before loading the results)\
\>", "Subsection",
 Editable->False,
 CellChangeTimes->{
  3.933297909650532*^9, {3.933304963453671*^9, 3.9333050139887047`*^9}, {
   3.933305049536726*^9, 3.933305055330227*^9}, {3.933308224918652*^9, 
   3.933308226898184*^9}},ExpressionUUID->"ab4af1d0-da85-43b4-a571-\
9456ec5e495a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"t", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["t", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<t\>\"", ",", "s_String"}], "]"}], ",", "StandardForm"}], 
    "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<t\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], 
     ",", "StandardForm"}], "]"}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.9308162298334255`*^9, 3.9308162359311123`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0dd19235-0075-4b18-9421-e6d33327ce5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
    RowBox[{"!", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "]"}]}]}], ":=", 
   RowBox[{"-", 
    RowBox[{"v", "[", 
     RowBox[{"j", ",", "i"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"v", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["v", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<v\>\"", ",", "s_String"}], "]"}], ",", "StandardForm"}], 
    "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<v\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], 
     ",", "StandardForm"}], "]"}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.929427309709362*^9, 3.92942735801873*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4a183449-8cd4-4219-8dcb-7c8dba614c64"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vb", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
    RowBox[{"!", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "]"}]}]}], ":=", 
   RowBox[{"-", 
    RowBox[{"vb", "[", 
     RowBox[{"j", ",", "i"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"vb", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox[
    OverscriptBox["v", "_"], 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{
       RowBox[{"OverscriptBox", "[", 
        RowBox[{"\"\<v\>\"", ",", "\"\<_\>\""}], "]"}], ",", "s_String"}], 
      "]"}], ",", "StandardForm"}], "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<vb\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], 
     ",", "StandardForm"}], "]"}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.91853653336938*^9, 3.9185365407040443`*^9}, {
  3.918536737031815*^9, 3.918536802345222*^9}, {3.9185391464281397`*^9, 
  3.9185391481249723`*^9}, {3.918710116599394*^9, 3.918710144749325*^9}, {
  3.918710189685877*^9, 3.918710243349156*^9}, {3.918710737575253*^9, 
  3.91871074292955*^9}, {3.929418104630519*^9, 3.929418119671117*^9}, {
  3.9294273509966516`*^9, 3.929427377308812*^9}, {3.9294274159246397`*^9, 
  3.929427434244224*^9}, {3.92942749860602*^9, 3.929427514406108*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0dea427f-11e7-47a2-a68d-e59072e31c68"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
    RowBox[{"!", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "]"}]}]}], ":=", 
   RowBox[{"\[Gamma]", "[", 
    RowBox[{"j", ",", "i"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[Gamma]", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<\[Gamma]\>\"", ",", "s_String"}], "]"}], ",", 
     "StandardForm"}], "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Gamma]\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], 
     ",", "StandardForm"}], "]"}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.918710271110756*^9, 3.918710280261079*^9}, {
   3.918886752729768*^9, 3.918886759130642*^9}, {3.929355981878242*^9, 
   3.9293560734544973`*^9}, {3.929368453776622*^9, 3.929368455154438*^9}, 
   3.9293699939698277`*^9, 3.9294276124901447`*^9, {3.929521308861416*^9, 
   3.929521336619897*^9}, {3.9308727729431524`*^9, 3.930872773068816*^9}, {
   3.933298049221683*^9, 3.9332980498042507`*^9}, 3.9332981520943747`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"e7cf47c6-b63f-4dca-94f0-7219a955b709"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
    RowBox[{"!", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "]"}]}]}], ":=", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"j", ",", "i"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["\[Rho]", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<\[Rho]\>\"", ",", "s_String"}], "]"}], ",", 
     "StandardForm"}], "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Rho]\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], 
     ",", "StandardForm"}], "]"}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.932015601285308*^9, 3.932015635900898*^9}, {
  3.9332981614961443`*^9, 3.933298167858308*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d3561cdf-d37d-47ce-a4c0-73f0ddd18cd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
    RowBox[{"!", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "]"}]}]}], ":=", 
   RowBox[{"x", "[", 
    RowBox[{"j", ",", "i"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"x", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["x", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<x\>\"", ",", "s_String"}], "]"}], ",", "StandardForm"}], 
    "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], 
     ",", "StandardForm"}], "]"}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.933307970652918*^9, 3.9333080045262938`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"01e26439-285c-4c31-8a5c-a73953b5623c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
    RowBox[{"!", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "]"}]}]}], ":=", 
   RowBox[{"X", "[", 
    RowBox[{"j", ",", "i"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"X", "[", 
     RowBox[{"i_Integer", ",", "j_Integer"}], "]"}], "]"}], ":=", 
   SubscriptBox["X", 
    RowBox[{
     RowBox[{"10", "i"}], "+", "j"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"SubscriptBox", "[", 
      RowBox[{"\"\<X\>\"", ",", "s_String"}], "]"}], ",", "StandardForm"}], 
    "]"}], ":=", 
   RowBox[{"MakeExpression", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<X\>\"", ",", "\"\<[\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "1"}], "]"}], ",", "\"\<,\>\"", ",", 
        RowBox[{"StringPart", "[", 
         RowBox[{"s", ",", "2"}], "]"}], ",", "\"\<]\>\""}], "}"}], "]"}], 
     ",", "StandardForm"}], "]"}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.933307985917528*^9, 3.93330800127732*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"f35715d6-7e4e-481e-9acd-be03643cb6bd"]
}, Closed]],

Cell[CellGroupData[{

Cell["5-point Mellin amplitudes with \[ScriptCapitalE]=3,4,5,6", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.9332950794536467`*^9, 3.933295086886486*^9}, {
  3.933297917092548*^9, 3.9332979202269297`*^9}, {3.933304740763838*^9, 
  3.933304743823286*^9}, {3.933304845017296*^9, 3.933304849183894*^9}, {
  3.93330719073458*^9, 
  3.933307223214613*^9}},ExpressionUUID->"bb744c92-42e8-4d03-a49e-\
ff4efe63ce0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mE3", "=", 
   RowBox[{"<<", "\"\<mE3\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mE4", "=", 
   RowBox[{"<<", "\"\<mE4\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mE5", "=", 
   RowBox[{"<<", "\"\<mE5\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mE6", "=", 
   RowBox[{"<<", "\"\<mE6\>\""}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{
  3.933294979592696*^9, {3.933295016284172*^9, 3.933295018435791*^9}, {
   3.933295055523034*^9, 3.93329506778084*^9}, {3.933295145050774*^9, 
   3.9332951749048033`*^9}, {3.9332952422881317`*^9, 3.933295262428823*^9}, {
   3.933299179709278*^9, 3.933299180825705*^9}, {3.9332993247978153`*^9, 
   3.933299357627174*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"01634efe-0ded-46ce-8304-cd4376358a6f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MExtremality3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"p1", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p2", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p3", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p4", "-", "1"}], "]"}]}]], "mE3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MExtremality4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"p1", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p2", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p3", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p4", "-", "1"}], "]"}]}]], "mE4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MExtremality5", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"p1", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p2", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p3", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p4", "-", "1"}], "]"}]}]], "mE5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MExtremality6", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"p1", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p2", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p3", "-", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"p4", "-", "1"}], "]"}]}]], "mE6"}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.93329475931361*^9, 3.933294772205206*^9}, 
   3.933294828868157*^9, {3.933295104748007*^9, 3.933295116076576*^9}, {
   3.9332952607707644`*^9, 3.9332952607722597`*^9}, {3.933299108983058*^9, 
   3.933299112853167*^9}, {3.933299252716566*^9, 3.93329928509484*^9}, {
   3.93329933347062*^9, 3.933299337542678*^9}, {3.933304804323505*^9, 
   3.933304826646125*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"dab23e79-7048-464b-9751-735b49dcd5d2"]
}, Closed]],

Cell[CellGroupData[{

Cell["5-point AdS\[Times]S Mellin amplitudes", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.9332950794536467`*^9, 3.933295086886486*^9}, {
  3.9332951927187157`*^9, 3.933295194126836*^9}, {3.933298629478072*^9, 
  3.933298645092908*^9}, {3.933298712849352*^9, 3.9332987285478354`*^9}, {
  3.933307195330619*^9, 
  3.933307222266287*^9}},ExpressionUUID->"2efe0de2-0084-4ea8-a1fc-\
0992c70445d1"],

Cell[CellGroupData[{

Cell["Operators", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.933305176758854*^9, 
  3.933305192164626*^9}},ExpressionUUID->"eab9d783-36d0-4fd9-868a-\
339cf6cacc35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[Gamma]", "^"], "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]", "[", 
      RowBox[{"i", ",", "j"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"#", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "+", "1"}]}], ",", 
         RowBox[{
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"\[Gamma]", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "+", "1"}]}]}], "}"}]}], ")"}]}], 
    "&"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9326056583196297`*^9, 3.932605682121071*^9}, {
  3.933305474830288*^9, 3.933305480835595*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"204759c6-19ad-4496-8061-36bc6f23bd45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["n", "^"], "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", 
      RowBox[{"i", ",", "j"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"#", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "+", "1"}]}], ",", 
         RowBox[{
          RowBox[{"n", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"n", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "-", "1"}]}]}], "}"}]}], ")"}]}], 
    "&"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9326072874858513`*^9, 3.932607300082016*^9}, {
  3.933305484786379*^9, 3.933305487972501*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"b4f51852-f89c-430b-9c29-4a803fb660bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["R", "^"], "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "^"], "[", 
         RowBox[{"i", ",", "k"}], "]"}], "@", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[Gamma]", "^"], "[", 
          RowBox[{"j", ",", "l"}], "]"}], "@", "#"}]}]}], "+", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"i", ",", "k", ",", "l", ",", "j"}], "]"}], 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "^"], "[", 
         RowBox[{"i", ",", "l"}], "]"}], "@", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[Gamma]", "^"], "[", 
          RowBox[{"j", ",", "k"}], "]"}], "@", "#"}]}]}], "+", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"i", ",", "l", ",", "j", ",", "k"}], "]"}], 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "^"], "[", 
         RowBox[{"i", ",", "j"}], "]"}], "@", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[Gamma]", "^"], "[", 
          RowBox[{"k", ",", "l"}], "]"}], "@", "#"}]}]}]}], ")"}], "&"}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.932606382612135*^9, 3.932606433704652*^9}, 
   3.9332969832197866`*^9, {3.9333055061380463`*^9, 3.933305509227188*^9}, {
   3.933305581137929*^9, 3.9333055831386957`*^9}, {3.933305658555025*^9, 
   3.9333056891465197`*^9}, {3.9333057192839317`*^9, 3.933305767106865*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"dd88f8c9-b66d-4c0d-afa4-55eca66f2c70"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["R", "^"], "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "^"], "[", 
         RowBox[{"i", ",", "l"}], "]"}], "@", " ", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[Gamma]", "^"], "[", 
          RowBox[{"j", ",", "m"}], "]"}], "@", " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[Gamma]", "^"], "[", 
           RowBox[{"k", ",", "m"}], "]"}], "@", "#"}]}]}]}], "+", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"l", ",", "i", ",", "j", ",", "k", ",", "m"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "^"], "[", 
         RowBox[{"k", ",", "l"}], "]"}], "@", " ", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[Gamma]", "^"], "[", 
          RowBox[{"i", ",", "m"}], "]"}], "@", " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[Gamma]", "^"], "[", 
           RowBox[{"j", ",", "m"}], "]"}], "@", "#"}]}]}]}], "+", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"k", ",", "l", ",", "i", ",", "j", ",", "m"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "^"], "[", 
         RowBox[{"j", ",", "k"}], "]"}], "@", " ", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[Gamma]", "^"], "[", 
          RowBox[{"l", ",", "m"}], "]"}], "@", " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[Gamma]", "^"], "[", 
           RowBox[{"i", ",", "m"}], "]"}], "@", "#"}]}]}]}], "+", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"j", ",", "k", ",", "l", ",", "i", ",", "m"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         OverscriptBox["\[Gamma]", "^"], "[", 
         RowBox[{"i", ",", "j"}], "]"}], "@", " ", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[Gamma]", "^"], "[", 
          RowBox[{"k", ",", "m"}], "]"}], "@", " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[Gamma]", "^"], "[", 
           RowBox[{"l", ",", "m"}], "]"}], "@", "#"}]}]}]}]}], ")"}], "&"}]}],
   ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9326057316160793`*^9, 3.9326057528412333`*^9}, {
   3.932606304836708*^9, 3.93260635667374*^9}, 3.9332969849315968`*^9, 
   3.933305512499155*^9, {3.933305776771654*^9, 3.933305904117346*^9}, {
   3.933305945129673*^9, 3.933306063259982*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"8f0bf12a-090d-4337-b37d-0807f0b9ed99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"v", "[", 
     RowBox[{"j", ",", "k"}], "]"}], 
    RowBox[{"v", "[", 
     RowBox[{"k", ",", "l"}], "]"}], 
    RowBox[{"v", "[", 
     RowBox[{"l", ",", "i"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    RowBox[{"v", "[", 
     RowBox[{"j", ",", "k"}], "]"}], 
    RowBox[{"v", "[", 
     RowBox[{"k", ",", "l"}], "]"}], 
    RowBox[{"v", "[", 
     RowBox[{"l", ",", "m"}], "]"}], 
    RowBox[{"v", "[", 
     RowBox[{"m", ",", "i"}], "]"}]}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.933305309515086*^9, 3.933305312063232*^9}, {
  3.933305363207449*^9, 3.93330539667393*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"8c70e019-4e1e-46f9-8ac4-07c5e0809842"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vrm", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"i", ",", "k"}], "]"}], 
     RowBox[{"v", "[", 
      RowBox[{"j", ",", "k"}], "]"}]}], 
    RowBox[{"v", "[", 
     RowBox[{"i", ",", "j"}], "]"}]]}], ";"}]], "Input",
 Editable->False,
 CellLabel->"In[30]:=",ExpressionUUID->"f76f1207-3515-4657-b989-cae6d035b70a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cyclic", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", ":", 
             RowBox[{
             "v", "|", "vb", "|", "t", "|", "\[Gamma]", "|", "n", "|", 
              "\[Rho]", "|", "x", "|", "X"}]}], ")"}], "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"i", "+", "k"}], ",", "5", ",", "1"}], "]"}], ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"j", "+", "k"}], ",", "5", ",", "1"}], "]"}]}], "]"}]}],
          ",", 
         RowBox[{"d_Dfunction", "\[RuleDelayed]", 
          RowBox[{"RotateLeft", "[", 
           RowBox[{"d", ",", "k"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], "&"}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.932461979787024*^9, 3.932461991215252*^9}, {
   3.932594274223391*^9, 3.9325942745963497`*^9}, {3.932594325031708*^9, 
   3.932594325314636*^9}, 3.9326049868268347`*^9, {3.9332978613081636`*^9, 
   3.933297873198471*^9}, {3.933307883689329*^9, 3.933307893539345*^9}, {
   3.933307952399022*^9, 3.9333079527561693`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"3c9fc260-5f68-4a92-98cf-39ffec17d5a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.933305186128936*^9, 
  3.933305188550787*^9}},ExpressionUUID->"475c4ae2-7069-4edb-8dcb-\
b0c2c469465e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M51", "=", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Rho]", "12"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Rho]", "23"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Rho]", "34"]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M52", "=", 
   RowBox[{"-", 
    FractionBox["2", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Rho]", "12"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Rho]", "23"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Rho]", "45"]}], ")"}]}]]}]}], ";"}]}], "Input",
 Editable->False,
 CellChangeTimes->{{3.9333027378443727`*^9, 3.933302749021368*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"f68bfd8d-78df-4408-803a-a54a432cc42c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   OverscriptBox["R", "^"], "[", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                   "]"}], "@", "M51"}], "+", 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["R", "^"], "[", 
                   RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "1"}], 
                   "]"}], "@", "M51"}], "+", 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["R", "^"], "[", 
                   RowBox[{"3", ",", "4", ",", "5", ",", "1", ",", "2"}], 
                   "]"}], "@", "M51"}], "+", 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["R", "^"], "[", 
                   RowBox[{"4", ",", "5", ",", "1", ",", "2", ",", "3"}], 
                   "]"}], "@", "M51"}], "+", 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["R", "^"], "[", 
                   RowBox[{"5", ",", "1", ",", "2", ",", "3", ",", "4"}], 
                   "]"}], "@", "M51"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"vrm", "[", 
                    RowBox[{"1", ",", "3", ",", "5"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    OverscriptBox["n", "^"], "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "@", "#"}]}], "+", 
                   RowBox[{
                    RowBox[{"vrm", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    OverscriptBox["n", "^"], "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "@", "#"}]}], "+", 
                   RowBox[{
                    RowBox[{"vrm", "[", 
                    RowBox[{"1", ",", "4", ",", "5"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    OverscriptBox["n", "^"], "[", 
                    RowBox[{"1", ",", "4"}], "]"}], "@", "#"}]}], "+", 
                   RowBox[{
                    RowBox[{"vrm", "[", 
                    RowBox[{"2", ",", "4", ",", "5"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    OverscriptBox["n", "^"], "[", 
                    RowBox[{"2", ",", "4"}], "]"}], "@", "#"}]}]}], ")"}]}], 
                "&"}], "@", 
               RowBox[{
                RowBox[{
                 OverscriptBox["R", "^"], "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "@", 
                "M51"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"vrm", "[", 
                  RowBox[{"1", ",", "3", ",", "4"}], "]"}], 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["n", "^"], "[", 
                   RowBox[{"1", ",", "3"}], "]"}], "@", "#"}]}], "+", 
                RowBox[{
                 RowBox[{"vrm", "[", 
                  RowBox[{"2", ",", "3", ",", "4"}], "]"}], 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["n", "^"], "[", 
                   RowBox[{"2", ",", "3"}], "]"}], "@", "#"}]}], "+", 
                RowBox[{
                 RowBox[{"vrm", "[", 
                  RowBox[{"5", ",", "3", ",", "4"}], "]"}], 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["n", "^"], "[", 
                   RowBox[{"3", ",", "5"}], "]"}], "@", "#"}]}]}], ")"}]}], 
             "&"}], "@", 
            RowBox[{
             RowBox[{
              OverscriptBox["R", "^"], "[", 
              RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], "@", 
             "M51"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"vrm", "[", 
               RowBox[{"2", ",", "3", ",", "1"}], "]"}], 
              RowBox[{
               RowBox[{
                OverscriptBox["n", "^"], "[", 
                RowBox[{"2", ",", "3"}], "]"}], "@", "#"}]}], "+", 
             RowBox[{
              RowBox[{"vrm", "[", 
               RowBox[{"2", ",", "4", ",", "1"}], "]"}], 
              RowBox[{
               RowBox[{
                OverscriptBox["n", "^"], "[", 
                RowBox[{"2", ",", "4"}], "]"}], "@", "#"}]}], "+", 
             RowBox[{
              RowBox[{"vrm", "[", 
               RowBox[{"2", ",", "5", ",", "1"}], "]"}], 
              RowBox[{
               RowBox[{
                OverscriptBox["n", "^"], "[", 
                RowBox[{"2", ",", "5"}], "]"}], "@", "#"}]}]}], ")"}]}], 
          "&"}], "@", 
         RowBox[{
          RowBox[{
           OverscriptBox["R", "^"], "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "@", "M51"}]}],
         " ", ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                OverscriptBox["R", "^"], "[", 
                RowBox[{"4", ",", "5", ",", "1", ",", "2", ",", "3"}], "]"}], 
               "@", "M52"}], "+", 
              RowBox[{
               RowBox[{
                OverscriptBox["R", "^"], "[", 
                RowBox[{"4", ",", "5", ",", "1", ",", "3", ",", "2"}], "]"}], 
               "@", "M52"}], "+", 
              RowBox[{
               RowBox[{
                OverscriptBox["R", "^"], "[", 
                RowBox[{"4", ",", "5", ",", "2", ",", "1", ",", "3"}], "]"}], 
               "@", "M52"}], "+", 
              RowBox[{
               RowBox[{
                OverscriptBox["R", "^"], "[", 
                RowBox[{"4", ",", "5", ",", "2", ",", "3", ",", "1"}], "]"}], 
               "@", "M52"}], "+", 
              RowBox[{
               RowBox[{
                OverscriptBox["R", "^"], "[", 
                RowBox[{"4", ",", "5", ",", "3", ",", "1", ",", "2"}], "]"}], 
               "@", "M52"}], "+", 
              RowBox[{
               RowBox[{
                OverscriptBox["R", "^"], "[", 
                RowBox[{"4", ",", "5", ",", "3", ",", "2", ",", "1"}], "]"}], 
               "@", "M52"}], "+", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"vrm", "[", 
                  RowBox[{"1", ",", "4", ",", "5"}], "]"}], 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["n", "^"], "[", 
                   RowBox[{"1", ",", "4"}], "]"}], "@", "#"}]}], "+", 
                RowBox[{
                 RowBox[{"vrm", "[", 
                  RowBox[{"2", ",", "4", ",", "5"}], "]"}], 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["n", "^"], "[", 
                   RowBox[{"2", ",", "4"}], "]"}], "@", "#"}]}], "+", 
                RowBox[{
                 RowBox[{"vrm", "[", 
                  RowBox[{"3", ",", "4", ",", "5"}], "]"}], 
                 RowBox[{
                  RowBox[{
                   OverscriptBox["n", "^"], "[", 
                   RowBox[{"3", ",", "4"}], "]"}], "@", "#"}]}]}], ")"}]}], 
             "&"}], "@", 
            RowBox[{
             RowBox[{
              OverscriptBox["R", "^"], "[", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "@", 
             "M52"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"vrm", "[", 
               RowBox[{"5", ",", "1", ",", "4"}], "]"}], 
              RowBox[{
               RowBox[{
                OverscriptBox["n", "^"], "[", 
                RowBox[{"1", ",", "5"}], "]"}], "@", "#"}]}], "+", 
             RowBox[{
              RowBox[{"vrm", "[", 
               RowBox[{"5", ",", "2", ",", "4"}], "]"}], 
              RowBox[{
               RowBox[{
                OverscriptBox["n", "^"], "[", 
                RowBox[{"2", ",", "5"}], "]"}], "@", "#"}]}], "+", 
             RowBox[{
              RowBox[{"vrm", "[", 
               RowBox[{"5", ",", "3", ",", "4"}], "]"}], 
              RowBox[{
               RowBox[{
                OverscriptBox["n", "^"], "[", 
                RowBox[{"3", ",", "5"}], "]"}], "@", "#"}]}]}], ")"}]}], 
          "&"}], "@", 
         RowBox[{
          RowBox[{
           OverscriptBox["R", "^"], "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], "@", "M52"}]}],
         ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"\[Gamma]", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "-", 
         RowBox[{"\[Rho]", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Rho]", "13"], "\[Rule]", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Rho]", "12"], "-", 
         SubscriptBox["\[Rho]", "23"], "+", 
         SubscriptBox["\[Rho]", "45"]}]}], ",", 
       RowBox[{
        SubscriptBox["\[Rho]", "14"], "\[Rule]", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Rho]", "15"], "+", 
         SubscriptBox["\[Rho]", "23"], "-", 
         SubscriptBox["\[Rho]", "45"]}]}], ",", 
       RowBox[{
        SubscriptBox["\[Rho]", "24"], "\[Rule]", 
        RowBox[{"1", "+", 
         SubscriptBox["\[Rho]", "15"], "-", 
         SubscriptBox["\[Rho]", "23"], "-", 
         SubscriptBox["\[Rho]", "34"]}]}], ",", 
       RowBox[{
        SubscriptBox["\[Rho]", "25"], "\[Rule]", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Rho]", "12"], "-", 
         SubscriptBox["\[Rho]", "15"], "+", 
         SubscriptBox["\[Rho]", "34"]}]}], ",", 
       RowBox[{
        SubscriptBox["\[Rho]", "35"], "\[Rule]", 
        RowBox[{"1", "+", 
         SubscriptBox["\[Rho]", "12"], "-", 
         SubscriptBox["\[Rho]", "34"], "-", 
         SubscriptBox["\[Rho]", "45"]}]}]}], "}"}]}], "//", "cyclic"}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9326113351375427`*^9, 3.9326113487929373`*^9}, {
   3.932611394943646*^9, 3.9326115110394487`*^9}, {3.932611734810741*^9, 
   3.932611739324448*^9}, 3.933301898026984*^9, {3.9333020025804443`*^9, 
   3.933302107065007*^9}, {3.933302755539318*^9, 3.933302874808156*^9}, {
   3.9333051176833143`*^9, 3.933305151907508*^9}, {3.9333055212969923`*^9, 
   3.933305527188139*^9}, {3.933306141941334*^9, 3.933306211586052*^9}, {
   3.9333062667894373`*^9, 3.933306387054701*^9}, {3.9333064183701677`*^9, 
   3.933306473127396*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"fc270a5b-0c6e-49c1-b203-46d353156b41"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-point and 4-point Mellin amplitudes", "Subsection",
 Editable->False,
 CellChangeTimes->{{3.933295463087593*^9, 3.9332954712190027`*^9}, {
  3.9333072194633837`*^9, 
  3.933307221022004*^9}},ExpressionUUID->"84f31e2b-0969-4e19-b49f-\
33a0f4d56fda"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M3OOO", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "p3_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d123", ",", "d231", ",", "d312"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d123", ",", "d231", ",", "d312"}], "}"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "-", "p3"}], ")"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "+", "p3", "-", "p1"}], ")"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p3", "+", "p1", "-", "p2"}], ")"}], "/", "2"}]}], "}"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubsuperscriptBox["t", "12", "d123"], " ", 
         SubsuperscriptBox["t", "23", "d231"], " ", 
         SubsuperscriptBox["t", "31", "d312"]}], 
        RowBox[{
         RowBox[{"Gamma", "[", "d123", "]"}], 
         RowBox[{"Gamma", "[", "d231", "]"}], 
         RowBox[{"Gamma", "[", "d312", "]"}]}]], 
       FractionBox["1", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["v", "_"], "12"], " ", 
         SubscriptBox[
          OverscriptBox["v", "_"], "13"], " ", 
         SubscriptBox[
          OverscriptBox["v", "_"], "32"]}]]}]}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.929364852020872*^9, 3.929364884612859*^9}, 
   3.929537079246154*^9, 3.9295372339821043`*^9, 3.929537351667206*^9, {
   3.929537538260736*^9, 3.929537648181596*^9}, {3.930816333977727*^9, 
   3.9308163521752214`*^9}, {3.93329592687535*^9, 3.9332959350541353`*^9}, {
   3.933297507482769*^9, 3.9332975161214447`*^9}, 3.933297576892614*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"956e2c34-6a68-4a96-87e6-3174437643ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M3JOO", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "p3_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d123", ",", "d231", ",", "d312"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d123", ",", "d231", ",", "d312"}], "}"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "-", "p3"}], ")"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "+", "p3", "-", "p1"}], ")"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p3", "+", "p1", "-", "p2"}], ")"}], "/", "2"}]}], "}"}], 
        "]"}]}], ";", 
      RowBox[{
       SqrtBox[
        FractionBox["2", 
         RowBox[{
          SuperscriptBox["p1", "2"], "-", "1"}]]], 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["t", "12", 
          RowBox[{"d123", "-", "1"}]], " ", 
         SubsuperscriptBox["t", "23", "d231"], " ", 
         SubsuperscriptBox["t", "31", 
          RowBox[{"d312", "-", "1"}]]}], 
        RowBox[{
         RowBox[{"Gamma", "[", "d123", "]"}], 
         RowBox[{"Gamma", "[", "d231", "]"}], 
         RowBox[{"Gamma", "[", "d312", "]"}]}]], 
       FractionBox[
        SubscriptBox["v", "23"], 
        SubscriptBox[
         OverscriptBox["v", "_"], "23"]], 
       RowBox[{"{", 
        RowBox[{
         FractionBox["d312", "p1"], ",", 
         RowBox[{"-", 
          FractionBox["d123", "p1"]}]}], "}"}]}]}]}], "]"}]}], ";"}]], "Input",\

 Editable->False,
 CellChangeTimes->{
  3.929355668237535*^9, 3.929364866386945*^9, {3.929537064767056*^9, 
   3.9295370738623667`*^9}, 3.929537237249601*^9, 3.929537355674469*^9, {
   3.9295376564397*^9, 3.929537698663682*^9}, {3.9308163660266514`*^9, 
   3.930816379221449*^9}, {3.930817145032401*^9, 3.930817153108776*^9}, 
   3.933295849805015*^9, {3.9332959409590263`*^9, 3.933295944972446*^9}, 
   3.933297261386346*^9, 3.933297543615055*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"4af2e286-dda7-4e87-b439-600243bf0656"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M3FOO", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "p3_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d123", ",", "d231", ",", "d312"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d123", ",", "d231", ",", "d312"}], "}"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2", "-", "p3"}], ")"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "+", "p3", "-", "p1"}], ")"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p3", "+", "p1", "-", "p2"}], ")"}], "/", "2"}]}], "}"}], 
        "]"}]}], ";", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"p1", "-", "3"}], ",", "5"}], "]"}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"p1", "-", "2"}], ",", "3"}], "]"}]}]]], 
       FractionBox[
        RowBox[{
         SubsuperscriptBox["t", "12", 
          RowBox[{"d123", "-", "1"}]], " ", 
         SubsuperscriptBox["t", "23", 
          RowBox[{"d231", "-", "1"}]], " ", 
         SubsuperscriptBox["t", "31", 
          RowBox[{"d312", "-", "1"}]]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"d123", "-", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"d231", "-", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"d312", "-", "1"}], "]"}]}]], 
       FractionBox[
        SubsuperscriptBox["v", "23", "3"], 
        RowBox[{
         SubscriptBox["v", "12"], " ", 
         SubscriptBox["v", "31"]}]]}]}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.930816283356391*^9, 3.9308163279166584`*^9}, 
   3.93329584544099*^9, {3.9332959663535223`*^9, 3.933295969013914*^9}, 
   3.933297185183373*^9, {3.933297621061903*^9, 3.933297624898869*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"46f9d1d7-cbf7-474f-b763-fc148ae170b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M4OOOO", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Omega]s", ",", "\[Omega]t", ",", "\[Omega]u", ",", "Ex", ",", "imin",
        ",", "jmin", ",", "kmin", ",", "max", ",", "i", ",", "j", ",", "k", 
       ",", "k0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Omega]s", ",", "\[Omega]t", ",", "\[Omega]u", ",", "Ex"}], 
        "}"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p3", "+", "p4", "-", "p1", "-", "p2"}], ")"}], "/", 
           "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "+", "p3", "-", "p1", "-", "p4"}], ")"}], "/", 
           "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "+", "p4", "-", "p1", "-", "p3"}], ")"}], "/", 
           "2"}], ",", "p1"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"imin", ",", "jmin", ",", "kmin"}], "}"}], "=", 
       RowBox[{"Simplify", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "\[Omega]s"}]}], "]"}], ",", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "\[Omega]t"}]}], "]"}], ",", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "\[Omega]u"}]}], "]"}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"max", "=", 
       RowBox[{"Ex", "-", "imin", "-", "jmin", "-", "kmin", "-", "2"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SubsuperscriptBox["t", "12", "i"], " ", 
              SubsuperscriptBox["t", "13", "k"], " ", 
              SubsuperscriptBox["t", "14", "j"], " ", 
              SubsuperscriptBox["t", "23", 
               RowBox[{"j", "+", "\[Omega]t"}]], " ", 
              SubsuperscriptBox["t", "24", 
               RowBox[{"k", "+", "\[Omega]u"}]], " ", 
              SubsuperscriptBox["t", "34", 
               RowBox[{"i", "+", "\[Omega]s"}]]}], 
             RowBox[{
              RowBox[{"i", "!"}], 
              RowBox[{"j", "!"}], 
              RowBox[{"k", "!"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "+", "\[Omega]s"}], ")"}], "!"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "+", "\[Omega]t"}], ")"}], "!"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"k", "+", "\[Omega]u"}], ")"}], "!"}]}]], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SubscriptBox["v", "14"], " ", 
                SubscriptBox["v", "42"], " ", 
                SubscriptBox["v", "23"], " ", 
                SubscriptBox["v", "31"], " ", 
                SubscriptBox["\[Gamma]", "12"], " ", 
                SubscriptBox["\[Gamma]", "34"]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "-", 
                  SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j", "-", 
                  SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                SubscriptBox["v", "12"], " ", 
                SubscriptBox["v", "24"], " ", 
                SubscriptBox["v", "43"], " ", 
                SubscriptBox["v", "31"], " ", 
                SubscriptBox["\[Gamma]", "14"], " ", 
                SubscriptBox["\[Gamma]", "23"]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "i", "-", 
                  SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"j", "-", 
                  SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                SubscriptBox["v", "12"], " ", 
                SubscriptBox["v", "23"], " ", 
                SubscriptBox["v", "34"], 
                SubscriptBox["v", "41"], " ", 
                SubscriptBox["\[Gamma]", "13"], " ", 
                SubscriptBox["\[Gamma]", "24"]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "i", "-", 
                  SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j", "-", 
                  SubscriptBox["\[Gamma]", "14"]}], ")"}]}]]}], ")"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"i", "\[Rule]", 
              RowBox[{"i0", "+", "imin"}]}], ",", 
             RowBox[{"j", "\[Rule]", 
              RowBox[{"j0", "+", "jmin"}]}], ",", 
             RowBox[{"k", "\[Rule]", 
              RowBox[{"k0", "+", "kmin"}]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"k0", "\[Rule]", 
            RowBox[{"max", "-", "i0", "-", "j0"}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i0", ",", "0", ",", "max"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j0", ",", "0", ",", 
           RowBox[{"max", "-", "i0"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Gamma]", "12"], "\[Rule]", 
          RowBox[{"p2", "-", 
           SubscriptBox["\[Gamma]", "23"], "-", 
           SubscriptBox["\[Gamma]", "24"]}]}], ",", 
         RowBox[{
          SubscriptBox["\[Gamma]", "13"], "\[Rule]", 
          RowBox[{
           RowBox[{"-", "\[Omega]u"}], "+", 
           SubscriptBox["\[Gamma]", "24"]}]}], ",", 
         RowBox[{
          SubscriptBox["\[Gamma]", "14"], "\[Rule]", 
          RowBox[{
           RowBox[{"-", "\[Omega]t"}], "+", 
           SubscriptBox["\[Gamma]", "23"]}]}], ",", 
         RowBox[{
          SubscriptBox["\[Gamma]", "34"], "\[Rule]", 
          RowBox[{"p2", "+", "\[Omega]s", "-", 
           SubscriptBox["\[Gamma]", "23"], "-", 
           SubscriptBox["\[Gamma]", "24"]}]}]}], "}"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.930815992262122*^9, 3.930816009537979*^9}, 
   3.9308161387017317`*^9, {3.930816403487544*^9, 3.9308164172397246`*^9}, {
   3.9332958130397377`*^9, 3.933295840442728*^9}, {3.933295973797583*^9, 
   3.933295981025797*^9}, {3.9332960601534777`*^9, 3.933296091282371*^9}, {
   3.933296220604003*^9, 3.933296290626738*^9}, {3.933297185187023*^9, 
   3.9332971939408712`*^9}, {3.933297261388154*^9, 3.933297269353705*^9}, 
   3.93329730538993*^9, {3.933297685277013*^9, 3.933297696360774*^9}, 
   3.933297730834187*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"7dc88355-1a81-4f46-b4e7-73e557ea0aba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M4JOOO", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Omega]s", ",", "\[Omega]t", ",", "\[Omega]u", ",", "Ex", ",", "imin",
        ",", "jmin", ",", "kmin", ",", "max", ",", "i", ",", "j", ",", "k", 
       ",", "k0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Omega]s", ",", "\[Omega]t", ",", "\[Omega]u", ",", "Ex"}], 
        "}"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p3", "+", "p4", "-", "p1", "-", "p2"}], ")"}], "/", 
           "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "+", "p3", "-", "p1", "-", "p4"}], ")"}], "/", 
           "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p2", "+", "p4", "-", "p1", "-", "p3"}], ")"}], "/", 
           "2"}], ",", "p1"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"imin", ",", "jmin", ",", "kmin"}], "}"}], "=", 
       RowBox[{"Simplify", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "\[Omega]s"}]}], "]"}], ",", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "\[Omega]t"}]}], "]"}], ",", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "\[Omega]u"}]}], "]"}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"max", "=", 
       RowBox[{"Ex", "-", "imin", "-", "jmin", "-", "kmin", "-", "2"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SqrtBox[
               FractionBox["2", 
                RowBox[{
                 SuperscriptBox["p1", "2"], "-", "1"}]]]}], 
             SubscriptBox["v", "23"], " ", 
             SubscriptBox["v", "24"], " ", 
             SubscriptBox["v", "34"], 
             FractionBox[
              RowBox[{
               SubsuperscriptBox["t", "12", "i"], " ", 
               SubsuperscriptBox["t", "13", "k"], " ", 
               SubsuperscriptBox["t", "14", "j"], " ", 
               SubsuperscriptBox["t", "23", 
                RowBox[{"j", "+", "\[Omega]t"}]], " ", 
               SubsuperscriptBox["t", "24", 
                RowBox[{"k", "+", "\[Omega]u"}]], " ", 
               SubsuperscriptBox["t", "34", 
                RowBox[{"i", "+", "\[Omega]s"}]]}], 
              RowBox[{
               RowBox[{"i", "!"}], " ", 
               RowBox[{"j", "!"}], " ", 
               RowBox[{"k", "!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "+", "\[Omega]s"}], ")"}], "!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "+", "\[Omega]t"}], ")"}], "!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"k", "+", "\[Omega]u"}], ")"}], "!"}]}]], 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "k", "-", 
                    SubscriptBox["\[Gamma]", "13"], "+", 
                    RowBox[{"i", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]]}]}], ")"}], 
                  SubscriptBox["\[Gamma]", "34"]}], 
                 RowBox[{" ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]}]], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "k", "+", 
                    RowBox[{"i", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]]}]}], ")"}], 
                  SubscriptBox["\[Gamma]", "12"], " ", 
                  SubscriptBox["\[Gamma]", "34"]}], 
                 RowBox[{"p1", " ", 
                  RowBox[{"(", 
                   RowBox[{"i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i", "-", "p1", "+", 
                    RowBox[{"k", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]]}]}], ")"}], 
                  SubscriptBox["\[Gamma]", "13"], " ", 
                  SubscriptBox["\[Gamma]", "24"]}], 
                 RowBox[{"p1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "k", "+", 
                    RowBox[{"j", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}], 
                    RowBox[{
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}]]}]}], ")"}], 
                  SubscriptBox["\[Gamma]", "14"], " ", 
                  SubscriptBox["\[Gamma]", "23"]}], 
                 RowBox[{"p1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]]}], ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "i", "-", 
                    SubscriptBox["\[Gamma]", "12"], "+", 
                    RowBox[{"k", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]]}]}], ")"}], 
                   SubscriptBox["\[Gamma]", "24"]}], 
                  RowBox[{" ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]}]]}], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "k", "-", "p1", "+", 
                    RowBox[{"i", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]]}]}], ")"}], 
                  SubscriptBox["\[Gamma]", "12"], " ", 
                  SubscriptBox["\[Gamma]", "34"]}], 
                 RowBox[{"p1", " ", 
                  RowBox[{"(", 
                   RowBox[{"i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i", "+", 
                    RowBox[{"k", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]]}]}], ")"}], 
                  SubscriptBox["\[Gamma]", "13"], " ", 
                  SubscriptBox["\[Gamma]", "24"]}], 
                 RowBox[{"p1", "  ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i", "-", 
                    RowBox[{"j", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}], 
                    RowBox[{
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}]]}]}], ")"}], " ", 
                  SubscriptBox["\[Gamma]", "14"], " ", 
                  SubscriptBox["\[Gamma]", "23"]}], 
                 RowBox[{"p1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]]}], ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "k", "-", 
                    SubscriptBox["\[Gamma]", "13"], "+", 
                    RowBox[{"j", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}], 
                    RowBox[{
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}]]}]}], ")"}], 
                   SubscriptBox["\[Gamma]", "23"]}], 
                  RowBox[{" ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]}]]}], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "k", "+", 
                    RowBox[{"i", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]]}]}], ")"}], 
                  SubscriptBox["\[Gamma]", "12"], " ", 
                  SubscriptBox["\[Gamma]", "34"]}], 
                 RowBox[{"p1", "  ", 
                  RowBox[{"(", 
                   RowBox[{"i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j", "-", "p1", "+", 
                    RowBox[{"k", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]]}]}], ")"}], 
                  SubscriptBox["\[Gamma]", "13"], " ", 
                  SubscriptBox["\[Gamma]", "24"]}], 
                 RowBox[{"p1", "  ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "k", "+", 
                    RowBox[{"j", 
                    FractionBox[
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}], 
                    RowBox[{
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}]]}]}], ")"}], 
                  SubscriptBox["\[Gamma]", "14"], " ", 
                  SubscriptBox["\[Gamma]", "23"]}], 
                 RowBox[{"p1", "  ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "i", "-", 
                    SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"j", "-", 
                    SubscriptBox["\[Gamma]", "14"]}], ")"}]}]]}]}], "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"i", "\[Rule]", 
               RowBox[{"i0", "+", "imin"}]}], ",", 
              RowBox[{"j", "\[Rule]", 
               RowBox[{"j0", "+", "jmin"}]}], ",", 
              RowBox[{"k", "\[Rule]", 
               RowBox[{"k0", "+", "kmin"}]}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"k0", "\[Rule]", 
             RowBox[{"max", "-", "i0", "-", "j0"}]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i0", ",", "0", ",", "max"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j0", ",", "0", ",", 
            RowBox[{"max", "-", "i0"}]}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Gamma]", "12"], "\[Rule]", 
           RowBox[{"p2", "-", 
            SubscriptBox["\[Gamma]", "23"], "-", 
            SubscriptBox["\[Gamma]", "24"]}]}], ",", 
          RowBox[{
           SubscriptBox["\[Gamma]", "13"], "\[Rule]", 
           RowBox[{
            RowBox[{"-", "\[Omega]u"}], "+", 
            SubscriptBox["\[Gamma]", "24"]}]}], ",", 
          RowBox[{
           SubscriptBox["\[Gamma]", "14"], "\[Rule]", 
           RowBox[{
            RowBox[{"-", "\[Omega]t"}], "+", 
            SubscriptBox["\[Gamma]", "23"]}]}], ",", 
          RowBox[{
           SubscriptBox["\[Gamma]", "34"], "\[Rule]", 
           RowBox[{"p2", "+", "\[Omega]s", "-", 
            SubscriptBox["\[Gamma]", "23"], "-", 
            SubscriptBox["\[Gamma]", "24"]}]}]}], "}"}]}], "//", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"#", "===", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "#"}], "]"}], 
        "&"}]}]}]}], "]"}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.929263797114077*^9, 3.929263881447132*^9}, {
   3.929264130751417*^9, 3.9292641790873938`*^9}, {3.929264269401965*^9, 
   3.929264336698238*^9}, {3.9292644293324614`*^9, 3.929264450937529*^9}, {
   3.929264482986149*^9, 3.929264602649929*^9}, {3.9292646350043*^9, 
   3.929264640593367*^9}, {3.929264835325912*^9, 3.929264836276388*^9}, {
   3.929272974658751*^9, 3.929272982754263*^9}, 3.929322753249304*^9, {
   3.9293253830503607`*^9, 3.929325383051413*^9}, {3.929351782548527*^9, 
   3.92935199654917*^9}, {3.92935203106901*^9, 3.929352094573378*^9}, {
   3.929353407885345*^9, 3.929353413589241*^9}, {3.929353661668187*^9, 
   3.929353667004072*^9}, {3.929354055302217*^9, 3.9293542731187553`*^9}, 
   3.9293588549330893`*^9, {3.929364032419664*^9, 3.9293640534747753`*^9}, {
   3.929515398907838*^9, 3.929515472922563*^9}, {3.9295155100813713`*^9, 
   3.929515537064679*^9}, {3.92951591023794*^9, 3.9295159107041073`*^9}, {
   3.929516781771058*^9, 3.92951678815418*^9}, 3.929537056145275*^9, 
   3.929537248455414*^9, {3.9295373134485493`*^9, 3.9295373462879047`*^9}, {
   3.929537527721109*^9, 3.929537533058528*^9}, {3.9295377248600883`*^9, 
   3.929537729185645*^9}, {3.929537783194518*^9, 3.929537809096715*^9}, {
   3.9295378715956163`*^9, 3.929537889122569*^9}, {3.929609556340233*^9, 
   3.929609586949676*^9}, 3.92961158662687*^9, {3.929611623211232*^9, 
   3.9296116250764513`*^9}, {3.92961168038942*^9, 3.9296116909034986`*^9}, {
   3.92961177129313*^9, 3.929611793573656*^9}, {3.930815933598627*^9, 
   3.9308159597920337`*^9}, {3.930816684943408*^9, 3.930816703233012*^9}, {
   3.930817062172181*^9, 3.930817078460619*^9}, 3.9308172339295692`*^9, {
   3.930817278930502*^9, 3.9308174372447624`*^9}, {3.9308175004349775`*^9, 
   3.930817585058264*^9}, {3.930817621165572*^9, 3.9308176436407986`*^9}, {
   3.930817678952091*^9, 3.930817820647805*^9}, {3.930817856031985*^9, 
   3.9308179689719753`*^9}, 3.930820880153714*^9, {3.930869825459424*^9, 
   3.930869827649565*^9}, {3.9308698899626346`*^9, 3.93086989691008*^9}, {
   3.9309046578671646`*^9, 3.930904659526725*^9}, {3.9309047131218863`*^9, 
   3.9309047147924175`*^9}, {3.9309062046395226`*^9, 3.930906210498783*^9}, {
   3.933295524474998*^9, 3.933295533577667*^9}, {3.933296300921179*^9, 
   3.933296321905532*^9}, 3.933296413154718*^9, {3.933296465375111*^9, 
   3.93329646906308*^9}, {3.933297185192636*^9, 3.9332972145526867`*^9}, {
   3.933297261392989*^9, 3.933297269378639*^9}, {3.933297305393298*^9, 
   3.933297305408813*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c8ebeb65-0c35-4925-ac62-b45d7054b627"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M4FOOO", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "p3_", ",", "p4_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Omega]s", ",", "\[Omega]t", ",", "\[Omega]u", ",", "Ex", ",", "imin", 
      ",", "jmin", ",", "kmin", ",", "max", ",", "i", ",", "j", ",", "k", ",",
       "k0"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Omega]s", ",", "\[Omega]t", ",", "\[Omega]u", ",", "Ex"}], 
       "}"}], "=", 
      RowBox[{"Simplify", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p3", "+", "p4", "-", "p1", "-", "p2"}], ")"}], "/", "2"}],
          ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p2", "+", "p3", "-", "p1", "-", "p4"}], ")"}], "/", "2"}],
          ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p2", "+", "p4", "-", "p1", "-", "p3"}], ")"}], "/", "2"}],
          ",", "p1"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"imin", ",", "jmin", ",", "kmin"}], "}"}], "=", 
      RowBox[{"Simplify", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "\[Omega]s"}]}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "\[Omega]t"}]}], "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "\[Omega]u"}]}], "]"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"max", "=", 
      RowBox[{"Ex", "-", "imin", "-", "jmin", "-", "kmin", "-", "2"}]}], ";", 
     
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{
                   RowBox[{"p1", "-", "3"}], ",", "5"}], "]"}], 
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{
                   RowBox[{"p1", "-", "2"}], ",", "3"}], "]"}]}]]]}], 
             FractionBox[
              RowBox[{
               SubsuperscriptBox["v", "24", "2"], " ", 
               SubsuperscriptBox["v", "34", "2"]}], 
              SubsuperscriptBox["v", "14", "2"]], 
             FractionBox[
              RowBox[{
               SubsuperscriptBox["t", "12", "i"], " ", 
               SubsuperscriptBox["t", "13", "k"], " ", 
               SubsuperscriptBox["t", "14", "j"], " ", 
               SubsuperscriptBox["t", "23", 
                RowBox[{"j", "+", "\[Omega]t"}]], " ", 
               SubsuperscriptBox["t", "24", 
                RowBox[{"k", "+", "\[Omega]u"}]], " ", 
               SubsuperscriptBox["t", "34", 
                RowBox[{"i", "+", "\[Omega]s"}]]}], 
              RowBox[{
               RowBox[{"i", "!"}], " ", 
               RowBox[{"j", "!"}], " ", 
               RowBox[{"k", "!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i", "+", "\[Omega]s"}], ")"}], "!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "+", "\[Omega]t"}], ")"}], "!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"k", "+", "\[Omega]u"}], ")"}], "!"}]}]]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j"}], "+", 
                 FractionBox[
                  RowBox[{"j", " ", "k", " ", 
                   SubscriptBox["v", "14"], " ", 
                   SubscriptBox["v", "23"]}], 
                  RowBox[{
                   SubscriptBox["v", "13"], " ", 
                   SubscriptBox["v", "24"]}]], "-", 
                 FractionBox[
                  RowBox[{"i", " ", "j", " ", 
                   SubscriptBox["v", "14"], " ", 
                   SubscriptBox["v", "23"]}], 
                  RowBox[{
                   SubscriptBox["v", "12"], " ", 
                   SubscriptBox["v", "34"]}]], "-", 
                 FractionBox[
                  RowBox[{"i", " ", "k", " ", 
                   SubsuperscriptBox["v", "14", "2"], " ", 
                   SubsuperscriptBox["v", "23", "2"]}], 
                  RowBox[{
                   SubscriptBox["v", "12"], " ", 
                   SubscriptBox["v", "13"], " ", 
                   SubscriptBox["v", "24"], " ", 
                   SubscriptBox["v", "34"]}]]}], ")"}], " ", 
               SubscriptBox["\[Gamma]", "14"], " ", 
               SubscriptBox["\[Gamma]", "23"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SubscriptBox["\[Gamma]", "23"]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "i", "-", 
                 SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"j", "-", 
                 SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
                   SubsuperscriptBox["v", "14", "2"], " ", 
                   SubsuperscriptBox["v", "23", "2"]}], 
                  RowBox[{
                   SubsuperscriptBox["v", "13", "2"], " ", 
                   SubsuperscriptBox["v", "24", "2"]}]], "+", 
                 FractionBox[
                  RowBox[{"j", " ", "k", " ", 
                   SubscriptBox["v", "14"], " ", 
                   SubscriptBox["v", "23"]}], 
                  RowBox[{
                   SubscriptBox["v", "13"], " ", 
                   SubscriptBox["v", "24"]}]], "+", 
                 FractionBox[
                  RowBox[{"i", " ", "j", " ", 
                   SubscriptBox["v", "14"], " ", 
                   SubscriptBox["v", "23"]}], 
                  RowBox[{
                   SubscriptBox["v", "12"], " ", 
                   SubscriptBox["v", "34"]}]], "+", 
                 FractionBox[
                  RowBox[{"i", " ", "k", " ", 
                   SubsuperscriptBox["v", "14", "2"], " ", 
                   SubsuperscriptBox["v", "23", "2"]}], 
                  RowBox[{
                   SubscriptBox["v", "12"], " ", 
                   SubscriptBox["v", "13"], " ", 
                   SubscriptBox["v", "24"], " ", 
                   SubscriptBox["v", "34"]}]]}], ")"}], " ", 
               SubscriptBox["\[Gamma]", "13"], " ", 
               SubscriptBox["\[Gamma]", "24"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SubscriptBox["\[Gamma]", "24"]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "i", "-", 
                 SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "j", "-", 
                 SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "i", "-", 
                  SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j", "-", 
                  SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "p1"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j"}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubsuperscriptBox["v", "13", "2"], " ", 
                    SubsuperscriptBox["v", "24", "2"]}]], "+", 
                   FractionBox[
                    RowBox[{"2", " ", "j", " ", "k", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]]}], ")"}], " ", 
                 SubscriptBox["\[Gamma]", "23"], " ", 
                 SubscriptBox["\[Gamma]", "24"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubsuperscriptBox["v", "13", "2"], " ", 
                    SubsuperscriptBox["v", "24", "2"]}]], "+", 
                   FractionBox[
                    RowBox[{"j", " ", "k", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]], "+", 
                   FractionBox[
                    RowBox[{"i", " ", "j", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]], "+", 
                   FractionBox[
                    RowBox[{"i", " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"], " ", 
                    SubscriptBox["v", "34"]}]]}], ")"}], " ", 
                 SubscriptBox["\[Gamma]", "13"], " ", 
                 SubscriptBox["\[Gamma]", "23"], " ", 
                 SubscriptBox["\[Gamma]", "24"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j"}], "+", 
                   FractionBox[
                    RowBox[{"j", " ", "k", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]], "-", 
                   FractionBox[
                    RowBox[{"i", " ", "j", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]], "-", 
                   FractionBox[
                    RowBox[{"i", " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"], " ", 
                    SubscriptBox["v", "34"]}]]}], ")"}], " ", 
                 SubscriptBox["\[Gamma]", "14"], " ", 
                 SubscriptBox["\[Gamma]", "23"], " ", 
                 SubscriptBox["\[Gamma]", "24"]}]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"j", " ", "k", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                   RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]]}], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "i"}], ")"}], " ", "i", " ", 
                   SubsuperscriptBox["v", "14", "2"], " ", 
                   SubsuperscriptBox["v", "23", "2"]}], 
                  RowBox[{
                   SubsuperscriptBox["v", "12", "2"], " ", 
                   SubsuperscriptBox["v", "34", "2"]}]], "-", 
                 FractionBox[
                  RowBox[{"i", " ", "j", " ", 
                   SubscriptBox["v", "14"], " ", 
                   SubscriptBox["v", "23"]}], 
                  RowBox[{
                   SubscriptBox["v", "12"], " ", 
                   SubscriptBox["v", "34"]}]], "+", 
                 FractionBox[
                  RowBox[{"i", " ", "k", " ", 
                   SubsuperscriptBox["v", "14", "2"], " ", 
                   SubsuperscriptBox["v", "23", "2"]}], 
                  RowBox[{
                   SubscriptBox["v", "12"], " ", 
                   SubscriptBox["v", "13"], " ", 
                   SubscriptBox["v", "24"], " ", 
                   SubscriptBox["v", "34"]}]]}], ")"}], " ", 
               SubscriptBox["\[Gamma]", "12"], " ", 
               SubscriptBox["\[Gamma]", "34"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SubscriptBox["\[Gamma]", "34"]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", 
                 SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "j", "-", 
                 SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "i", "-", 
                  SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j", "-", 
                  SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "p1"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j"}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "i"}], ")"}], " ", "i", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubsuperscriptBox["v", "12", "2"], " ", 
                    SubsuperscriptBox["v", "34", "2"]}]], "-", 
                   FractionBox[
                    RowBox[{"2", " ", "i", " ", "j", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]]}], ")"}], " ", 
                 SubscriptBox["\[Gamma]", "23"], " ", 
                 SubscriptBox["\[Gamma]", "34"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"j", " ", "k", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]]}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "i"}], ")"}], " ", "i", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubsuperscriptBox["v", "12", "2"], " ", 
                    SubsuperscriptBox["v", "34", "2"]}]], "-", 
                   FractionBox[
                    RowBox[{"i", " ", "j", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]], "+", 
                   FractionBox[
                    RowBox[{"i", " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"], " ", 
                    SubscriptBox["v", "34"]}]]}], ")"}], " ", 
                 SubscriptBox["\[Gamma]", "12"], " ", 
                 SubscriptBox["\[Gamma]", "23"], " ", 
                 SubscriptBox["\[Gamma]", "34"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j"}], "+", 
                   FractionBox[
                    RowBox[{"j", " ", "k", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]], "-", 
                   FractionBox[
                    RowBox[{"i", " ", "j", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]], "-", 
                   FractionBox[
                    RowBox[{"i", " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"], " ", 
                    SubscriptBox["v", "34"]}]]}], ")"}], " ", 
                 SubscriptBox["\[Gamma]", "14"], " ", 
                 SubscriptBox["\[Gamma]", "23"], " ", 
                 SubscriptBox["\[Gamma]", "34"]}]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "i", "-", 
                  SubscriptBox["\[Gamma]", "12"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "j", "-", 
                  SubscriptBox["\[Gamma]", "14"]}], ")"}]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "p1"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubsuperscriptBox["v", "13", "2"], " ", 
                    SubsuperscriptBox["v", "24", "2"]}]], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "i"}], ")"}], " ", "i", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubsuperscriptBox["v", "12", "2"], " ", 
                    SubsuperscriptBox["v", "34", "2"]}]], "+", 
                   FractionBox[
                    RowBox[{"2", " ", "i", " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"], " ", 
                    SubscriptBox["v", "34"]}]]}], ")"}], " ", 
                 SubscriptBox["\[Gamma]", "24"], " ", 
                 SubscriptBox["\[Gamma]", "34"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"j", " ", "k", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]]}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "i"}], ")"}], " ", "i", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubsuperscriptBox["v", "12", "2"], " ", 
                    SubsuperscriptBox["v", "34", "2"]}]], "-", 
                   FractionBox[
                    RowBox[{"i", " ", "j", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]], "+", 
                   FractionBox[
                    RowBox[{"i", " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"], " ", 
                    SubscriptBox["v", "34"]}]]}], ")"}], " ", 
                 SubscriptBox["\[Gamma]", "12"], " ", 
                 SubscriptBox["\[Gamma]", "24"], " ", 
                 SubscriptBox["\[Gamma]", "34"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubsuperscriptBox["v", "13", "2"], " ", 
                    SubsuperscriptBox["v", "24", "2"]}]], "+", 
                   FractionBox[
                    RowBox[{"j", " ", "k", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"]}]], "+", 
                   FractionBox[
                    RowBox[{"i", " ", "j", " ", 
                    SubscriptBox["v", "14"], " ", 
                    SubscriptBox["v", "23"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "34"]}]], "+", 
                   FractionBox[
                    RowBox[{"i", " ", "k", " ", 
                    SubsuperscriptBox["v", "14", "2"], " ", 
                    SubsuperscriptBox["v", "23", "2"]}], 
                    RowBox[{
                    SubscriptBox["v", "12"], " ", 
                    SubscriptBox["v", "13"], " ", 
                    SubscriptBox["v", "24"], " ", 
                    SubscriptBox["v", "34"]}]]}], ")"}], " ", 
                 SubscriptBox["\[Gamma]", "13"], " ", 
                 SubscriptBox["\[Gamma]", "24"], " ", 
                 SubscriptBox["\[Gamma]", "34"]}]}], ")"}]}]}], ")"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i", "\[Rule]", 
             RowBox[{"i0", "+", "imin"}]}], ",", 
            RowBox[{"j", "\[Rule]", 
             RowBox[{"j0", "+", "jmin"}]}], ",", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{"k0", "+", "kmin"}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"k0", "\[Rule]", 
           RowBox[{"max", "-", "i0", "-", "j0"}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i0", ",", "0", ",", "max"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j0", ",", "0", ",", 
          RowBox[{"max", "-", "i0"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Gamma]", "12"], "\[Rule]", 
         RowBox[{"p2", "-", 
          SubscriptBox["\[Gamma]", "23"], "-", 
          SubscriptBox["\[Gamma]", "24"]}]}], ",", 
        RowBox[{
         SubscriptBox["\[Gamma]", "13"], "\[Rule]", 
         RowBox[{"1", "-", "\[Omega]u", "+", 
          SubscriptBox["\[Gamma]", "24"]}]}], ",", 
        RowBox[{
         SubscriptBox["\[Gamma]", "14"], "\[Rule]", 
         RowBox[{"1", "-", "\[Omega]t", "+", 
          SubscriptBox["\[Gamma]", "23"]}]}], ",", 
        RowBox[{
         SubscriptBox["\[Gamma]", "34"], "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p2", "+", "\[Omega]s", "-", 
          SubscriptBox["\[Gamma]", "23"], "-", 
          SubscriptBox["\[Gamma]", "24"]}]}]}], "}"}]}]}]}], "]"}]}]], "Input",\

 Editable->False,
 CellChangeTimes->{{3.9309453157769213`*^9, 3.93094532053524*^9}, {
   3.930945437681942*^9, 3.93094546748304*^9}, 3.930945623161243*^9, {
   3.9332957740809383`*^9, 3.933295775729496*^9}, {3.93329639183856*^9, 
   3.93329640087906*^9}, {3.933296661338607*^9, 3.9332967332044983`*^9}, {
   3.933297185210038*^9, 3.9332972145993843`*^9}, {3.93329726140556*^9, 
   3.933297269426017*^9}, {3.933297305411919*^9, 3.933297305458074*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"dd5ebf3f-7177-4c93-accb-57b20f957060"],

Cell[CellGroupData[{

Cell["Examples", "Subsubsection",
 Editable->False,
 CellChangeTimes->{{3.933298401060124*^9, 
  3.933298404236772*^9}},ExpressionUUID->"35d0354d-5135-4109-8d7a-\
663831f40701"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M4OOOO", "[", 
  RowBox[{"3", ",", "3", ",", "4", ",", "4"}], "]"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.933298508400983*^9, 3.933298549333618*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"cc59f94c-214c-4ccd-9616-293fccf221fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["t", "13"], " ", 
   SubscriptBox["t", "24"], " ", 
   SubscriptBox["t", "34"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["v", "13"], " ", 
        SubscriptBox["v", "14"], " ", 
        SubscriptBox["v", "23"], " ", 
        SubscriptBox["v", "24"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SubscriptBox["\[Gamma]", "23"], "-", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}], 
       RowBox[{"1", "-", 
        SubscriptBox["\[Gamma]", "23"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["v", "12"], " ", 
       SubscriptBox["v", "13"], " ", 
       SubscriptBox["v", "24"], " ", 
       SubscriptBox["v", "34"], " ", 
       SubscriptBox["\[Gamma]", "23"]}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SubscriptBox["\[Gamma]", "23"], "+", 
       SubscriptBox["\[Gamma]", "24"]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["v", "12"], " ", 
       SubscriptBox["v", "14"], " ", 
       SubscriptBox["v", "23"], " ", 
       SubscriptBox["v", "34"], " ", 
       SubsuperscriptBox["\[Gamma]", "24", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SubscriptBox["\[Gamma]", "23"], "+", 
         SubscriptBox["\[Gamma]", "24"]}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["t", "14"], " ", 
   SubscriptBox["t", "23"], " ", 
   SubscriptBox["t", "34"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["v", "13"], " ", 
        SubscriptBox["v", "14"], " ", 
        SubscriptBox["v", "23"], " ", 
        SubscriptBox["v", "24"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SubscriptBox["\[Gamma]", "23"], "-", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}], 
       RowBox[{"2", "-", 
        SubscriptBox["\[Gamma]", "23"]}]]}], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["v", "12"], " ", 
       SubscriptBox["v", "13"], " ", 
       SubscriptBox["v", "24"], " ", 
       SubscriptBox["v", "34"], " ", 
       SubsuperscriptBox["\[Gamma]", "23", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SubscriptBox["\[Gamma]", "23"], "+", 
         SubscriptBox["\[Gamma]", "24"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["v", "12"], " ", 
       SubscriptBox["v", "14"], " ", 
       SubscriptBox["v", "23"], " ", 
       SubscriptBox["v", "34"], " ", 
       SubsuperscriptBox["\[Gamma]", "24", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SubscriptBox["\[Gamma]", "23"], "+", 
         SubscriptBox["\[Gamma]", "24"]}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubscriptBox["t", "12"], " ", 
   SubsuperscriptBox["t", "34", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SubscriptBox["v", "13"], " ", 
       SubscriptBox["v", "14"], " ", 
       SubscriptBox["v", "23"], " ", 
       SubscriptBox["v", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SubscriptBox["\[Gamma]", "23"], "-", 
         SubscriptBox["\[Gamma]", "24"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         SubscriptBox["\[Gamma]", "23"], "-", 
         SubscriptBox["\[Gamma]", "24"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SubscriptBox["\[Gamma]", "23"], "+", 
         SubscriptBox["\[Gamma]", "24"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["v", "12"], " ", 
       SubscriptBox["v", "13"], " ", 
       SubscriptBox["v", "24"], " ", 
       SubscriptBox["v", "34"], " ", 
       SubscriptBox["\[Gamma]", "23"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["\[Gamma]", "23"], "+", 
       SubscriptBox["\[Gamma]", "24"]}]], "-", 
     FractionBox[
      RowBox[{
       SubscriptBox["v", "12"], " ", 
       SubscriptBox["v", "14"], " ", 
       SubscriptBox["v", "23"], " ", 
       SubscriptBox["v", "34"], " ", 
       SubsuperscriptBox["\[Gamma]", "24", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SubscriptBox["\[Gamma]", "23"], "+", 
         SubscriptBox["\[Gamma]", "24"]}], ")"}]}]]}], ")"}]}]}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.9332985130154123`*^9, 3.9332985500269938`*^9}, 
   3.933307263017905*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"b17dd7a3-dc34-4889-a0b6-f47bd0d1139e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M4JOOO", "[", 
  RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.933298602308*^9, 3.933298610583599*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"df6eea50-150e-46eb-882c-2442dd457f17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    SubscriptBox["t", "12"], " ", 
    SubscriptBox["v", "23"], " ", 
    SubscriptBox["v", "24"], " ", 
    SubscriptBox["v", "34"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["v", "13"], " ", 
            SubscriptBox["v", "24"]}], 
           RowBox[{
            SubscriptBox["v", "12"], " ", 
            SubscriptBox["v", "34"]}]], "-", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SubscriptBox["\[Gamma]", "23"], "-", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SubscriptBox["\[Gamma]", "23"], "+", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["v", "13"], " ", 
            SubscriptBox["v", "24"]}], 
           RowBox[{
            SubscriptBox["v", "12"], " ", 
            SubscriptBox["v", "34"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SubscriptBox["\[Gamma]", "23"], "-", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SubscriptBox["\[Gamma]", "23"], "-", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SubscriptBox["\[Gamma]", "23"], "+", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}]], "-", 
      FractionBox[
       SubscriptBox["\[Gamma]", "23"], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[Gamma]", "23"], "+", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}]], "-", 
      FractionBox[
       SubsuperscriptBox["\[Gamma]", "24", "2"], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[Gamma]", "23"], "+", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}]]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    SubscriptBox["t", "12"], " ", 
    SubscriptBox["v", "23"], " ", 
    SubscriptBox["v", "24"], " ", 
    SubscriptBox["v", "34"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SubscriptBox["\[Gamma]", "24"], 
        RowBox[{"1", "-", 
         SubscriptBox["\[Gamma]", "23"]}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["v", "13"], " ", 
            SubscriptBox["v", "24"]}], 
           RowBox[{
            SubscriptBox["v", "12"], " ", 
            SubscriptBox["v", "34"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SubscriptBox["\[Gamma]", "23"], "-", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SubscriptBox["\[Gamma]", "23"], "-", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SubscriptBox["\[Gamma]", "23"], "+", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["\[Gamma]", "23"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[Gamma]", "23"], "+", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SubsuperscriptBox["\[Gamma]", "24", "2"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[Gamma]", "23"], "+", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}]]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", 
    SubscriptBox["t", "12"], " ", 
    SubscriptBox["v", "23"], " ", 
    SubscriptBox["v", "24"], " ", 
    SubscriptBox["v", "34"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{
             SubscriptBox["v", "13"], " ", 
             SubscriptBox["v", "24"]}], 
            RowBox[{
             SubscriptBox["v", "12"], " ", 
             SubscriptBox["v", "34"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SubscriptBox["\[Gamma]", "23"], "-", 
           SubscriptBox["\[Gamma]", "24"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SubscriptBox["\[Gamma]", "23"], "-", 
           SubscriptBox["\[Gamma]", "24"]}], ")"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SubscriptBox["\[Gamma]", "23"], "+", 
           SubscriptBox["\[Gamma]", "24"]}], ")"}]}]]}], "-", 
      FractionBox[
       SubscriptBox["\[Gamma]", "23"], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[Gamma]", "23"], "+", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"1", "-", 
        SubscriptBox["\[Gamma]", "24"]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SubscriptBox["\[Gamma]", "23"], "+", 
        SubscriptBox["\[Gamma]", "24"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SubsuperscriptBox["\[Gamma]", "24", "2"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["\[Gamma]", "23"], "+", 
          SubscriptBox["\[Gamma]", "24"]}], ")"}]}]]}], ")"}]}]}], 
  "}"}]], "Output",
 Editable->False,
 CellChangeTimes->{{3.933298603072792*^9, 3.933298610958548*^9}, 
   3.933307263033454*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"9d308355-4f55-40ce-9ba4-1d785b40b902"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "\[Element]", "Integers"}], "&&", 
    RowBox[{"q", "\[Element]", "Integers"}], "&&", 
    RowBox[{"r", "\[Element]", "Integers"}], "&&", 
    RowBox[{"s", "\[Element]", "Integers"}], "&&", 
    RowBox[{"p", "\[GreaterEqual]", "100"}], "&&", 
    RowBox[{"q", "\[GreaterEqual]", "100"}], "&&", 
    RowBox[{"r", "\[GreaterEqual]", "100"}], "&&", 
    RowBox[{"s", "\[GreaterEqual]", "100"}]}], ",", 
   RowBox[{"M4FOOO", "[", 
    RowBox[{"p", ",", "q", ",", "r", ",", 
     RowBox[{"p", "+", "q", "+", "r", "-", "4"}]}], "]"}]}], "]"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.933296583186577*^9, 3.933296596501298*^9}, 
   3.9332966939879007`*^9, {3.93329674123199*^9, 3.933296753090324*^9}, {
   3.9332984255293922`*^9, 3.933298442412486*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"974b8cae-d6fa-48ad-9695-8af702b90b0e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["t", "14", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "p"}]], " ", 
      SubsuperscriptBox["t", "24", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "q"}]], " ", 
      SubsuperscriptBox["t", "34", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "r"}]], " ", 
      SubsuperscriptBox["v", "24", "2"], " ", 
      SubsuperscriptBox["v", "34", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "p"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p", " ", 
            SubscriptBox["\[Gamma]", "23"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "q", "+", "r", "-", 
              SubscriptBox["\[Gamma]", "23"], "-", 
              SubscriptBox["\[Gamma]", "24"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
            SubscriptBox["\[Gamma]", "23"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p", "+", 
              SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "q", "+", "r", "-", 
              SubscriptBox["\[Gamma]", "23"], "-", 
              SubscriptBox["\[Gamma]", "24"]}], ")"}]}]}], 
          RowBox[{
           SubscriptBox["\[Gamma]", "23"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "q", "+", 
             SubscriptBox["\[Gamma]", "23"], "+", 
             SubscriptBox["\[Gamma]", "24"]}], ")"}]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
          SubscriptBox["\[Gamma]", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p", "+", 
            SubscriptBox["\[Gamma]", "23"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "q", "+", 
            SubscriptBox["\[Gamma]", "23"], "+", 
            SubscriptBox["\[Gamma]", "24"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "p"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", "p", " ", 
           SubscriptBox["\[Gamma]", "23"], " ", 
           SubscriptBox["\[Gamma]", "24"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
           SubscriptBox["\[Gamma]", "23"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p", "+", 
             SubscriptBox["\[Gamma]", "23"]}], ")"}], " ", 
           SubscriptBox["\[Gamma]", "24"]}]}], 
         RowBox[{
          SubscriptBox["\[Gamma]", "23"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "q", "+", 
            SubscriptBox["\[Gamma]", "23"], "+", 
            SubscriptBox["\[Gamma]", "24"]}], ")"}]}]]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "p"}], ")"}]}]], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "p"}], ")"}], "!"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "q"}], ")"}], "!"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "r"}], ")"}], "!"}], " ", 
      SubsuperscriptBox["v", "14", "2"]}], ")"}]}], ")"}]}]], "Output",
 Editable->False,
 CellChangeTimes->{
  3.933296596674199*^9, {3.933296736967725*^9, 3.933296753424157*^9}, 
   3.93329847862134*^9, 3.933307263054611*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"62a2dd16-d8e3-476d-acbc-f61f13a17490"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Position Space Result ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "5"], "-", 
    SubscriptBox["G", "free"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "44bd764a-8004-433e-a372-173aea842ba1"],
 " "
}], "Subsection",
 Editable->False,
 CellChangeTimes->{{3.9332950971910143`*^9, 3.933295100475196*^9}, {
  3.93329838986589*^9, 3.933298392489175*^9}, {3.933298652135818*^9, 
  3.933298659208188*^9}, {3.9333075797608137`*^9, 
  3.9333076025205603`*^9}},ExpressionUUID->"eac06e2c-0de1-4737-93ae-\
a788b9892b1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"i", ",", "k"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"j", ",", "l"}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"i", ",", "k", ",", "l", ",", "j"}], "]"}], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"i", ",", "l"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"j", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"i", ",", "l", ",", "j", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"k", ",", "l"}], "]"}], "2"]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.932606382612135*^9, 3.932606433704652*^9}, 
   3.9332969832197866`*^9, {3.9333055061380463`*^9, 3.933305509227188*^9}, {
   3.933305581137929*^9, 3.9333055831386957`*^9}, {3.933305658555025*^9, 
   3.9333056891465197`*^9}, {3.9333057192839317`*^9, 3.933305767106865*^9}, {
   3.933307316124297*^9, 3.933307325415064*^9}, {3.9333073779005957`*^9, 
   3.933307418494825*^9}, 3.933307564100395*^9, 
   3.933308137309663*^9},ExpressionUUID->"46f55084-f4d2-4b25-bf4c-\
8d2f95ad02c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m"}], "]"}], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"i", ",", "l"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"j", ",", "m"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"k", ",", "m"}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"l", ",", "i", ",", "j", ",", "k", ",", "m"}], "]"}], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"k", ",", "l"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"i", ",", "m"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"j", ",", "m"}], "]"}], "2"]}], " ", "+", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"k", ",", "l", ",", "i", ",", "j", ",", "m"}], "]"}], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"j", ",", "k"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"i", ",", "m"}], "]"}], "2"], "  ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"l", ",", "m"}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"j", ",", "k", ",", "l", ",", "i", ",", "m"}], "]"}], 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"k", ",", "m"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"l", ",", "m"}], "]"}], "2"]}]}]}], ";"}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.9326057316160793`*^9, 3.9326057528412333`*^9}, {
   3.932606304836708*^9, 3.93260635667374*^9}, 3.9332969849315968`*^9, 
   3.933305512499155*^9, {3.933305776771654*^9, 3.933305904117346*^9}, {
   3.933305945129673*^9, 3.933306063259982*^9}, {3.933307318843832*^9, 
   3.933307320695212*^9}, {3.933307421101742*^9, 3.933307423523609*^9}, {
   3.933307511860916*^9, 3.933307548349552*^9}, 
   3.933308136776682*^9},ExpressionUUID->"cfb2803d-cbb1-422d-b542-\
17695a926ae4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SubscriptBox["G", "5"], "-", 
     SubscriptBox["G", "free"]}], "="}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"X", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"X", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"X", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "2"]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "1"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"3", ",", "1", ",", "1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"3", ",", "4", ",", "5", ",", "1", ",", "2"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"2", ",", "2", ",", "1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"4", ",", "5", ",", "1", ",", "2", ",", "3"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"2", ",", "1", ",", "2", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"5", ",", "1", ",", "2", ",", "3", ",", "4"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"2", ",", "1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}], 
            RowBox[{"tt", "[", 
             RowBox[{"1", ",", "3"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"3", ",", "1", ",", "2", ",", "2", ",", "2"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}], 
            RowBox[{"tt", "[", 
             RowBox[{"2", ",", "3"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "4"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "3", ",", "2"}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"2", ",", "2", ",", "1", ",", "3", ",", "2"}], "]"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"1", ",", "3", ",", "4"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"3", ",", "1", ",", "2", ",", "1", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"5", ",", "3", ",", "4"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", "3"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "4"}], "]"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"2", ",", "3", ",", "1"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "3"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"2", ",", "4", ",", "1"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"1", ",", "2", ",", "1", ",", "3", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"2", ",", "5", ",", "1"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "5"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", "4"}], "]"}]}]}],
           ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", 
       RowBox[{"5", 
        SuperscriptBox[
         RowBox[{"X", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"4", ",", "5", ",", "1", ",", "2", ",", "3"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"2", ",", "1", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"4", ",", "5", ",", "1", ",", "3", ",", "2"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"4", ",", "5", ",", "2", ",", "1", ",", "3"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"2", ",", "1", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"4", ",", "5", ",", "2", ",", "3", ",", "1"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"3", ",", "1", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"4", ",", "5", ",", "3", ",", "1", ",", "2"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"4", ",", "5", ",", "3", ",", "2", ",", "1"}], "]"}], 
         RowBox[{"Dfunction", "[", 
          RowBox[{"3", ",", "1", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "4"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"3", ",", "1", ",", "2", ",", "3", ",", "1"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"2", ",", "4"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "1"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"3", ",", "4"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"2", ",", "1", ",", "3", ",", "3", ",", "1"}], "]"}]}]}],
           ")"}]}], "+", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"5", ",", "1", ",", "4"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", "1"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"3", ",", "1", ",", "2", ",", "1", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"5", ",", "2", ",", "4"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", "2"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "3"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"vrm", "[", 
             RowBox[{"5", ",", "3", ",", "4"}], "]"}], 
            RowBox[{"t", "[", 
             RowBox[{"5", ",", "3"}], "]"}], 
            RowBox[{"Dfunction", "[", 
             RowBox[{"2", ",", "1", ",", "3", ",", "1", ",", "3"}], "]"}]}]}],
           ")"}]}]}], ")"}]}]}], "//", "cyclic"}], ";"}]}]], "Input",
 Editable->False,
 CellChangeTimes->{{3.933293948899173*^9, 3.9332940387728653`*^9}, {
   3.933295353498563*^9, 3.9332953543458433`*^9}, {3.9332982042859907`*^9, 
   3.9332982614514112`*^9}, {3.933298313674715*^9, 3.9332983465486717`*^9}, 
   3.933307287373667*^9, 3.933307629743567*^9, {3.9333079084209843`*^9, 
   3.9333079248311253`*^9}, 3.933308045585053*^9, {3.933308084351831*^9, 
   3.93330809780877*^9}, 
   3.933308132369699*^9},ExpressionUUID->"94324f87-3cf1-4f30-a913-\
00eaeef58dfb"]
}, Closed]]
},
WindowSize->{1133.25, 699.},
WindowMargins->{{294.75, Automatic}, {-33.75, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"575525d1-1090-4543-b605-4a6837ed6283"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 329, 7, 29, "Input",ExpressionUUID->"ff6a89f7-b810-4ca8-9179-55ae3349afe2"],
Cell[CellGroupData[{
Cell[912, 31, 364, 8, 54, "Subsection",ExpressionUUID->"ab4af1d0-da85-43b4-a571-9456ec5e495a"],
Cell[1279, 41, 1041, 28, 72, "Input",ExpressionUUID->"0dd19235-0075-4b18-9421-e6d33327ce5a"],
Cell[2323, 71, 1376, 40, 92, "Input",ExpressionUUID->"4a183449-8cd4-4219-8dcb-7c8dba614c64"],
Cell[3702, 113, 1929, 49, 92, "Input",ExpressionUUID->"0dea427f-11e7-47a2-a68d-e59072e31c68"],
Cell[5634, 164, 1757, 44, 92, "Input",ExpressionUUID->"e7cf47c6-b63f-4dca-94f0-7219a955b709"],
Cell[7394, 210, 1422, 40, 92, "Input",ExpressionUUID->"d3561cdf-d37d-47ce-a4c0-73f0ddd18cd2"],
Cell[8819, 252, 1342, 39, 92, "Input",ExpressionUUID->"01e26439-285c-4c31-8a5c-a73953b5623c"],
Cell[10164, 293, 1339, 39, 92, "Input",ExpressionUUID->"f35715d6-7e4e-481e-9acd-be03643cb6bd"]
}, Closed]],
Cell[CellGroupData[{
Cell[11540, 337, 418, 7, 38, "Subsection",ExpressionUUID->"bb744c92-42e8-4d03-a49e-ff4efe63ce0b"],
Cell[11961, 346, 840, 20, 92, "Input",ExpressionUUID->"01634efe-0ded-46ce-8304-cd4376358a6f"],
Cell[12804, 368, 2152, 63, 167, "Input",ExpressionUUID->"dab23e79-7048-464b-9751-735b49dcd5d2"]
}, Closed]],
Cell[CellGroupData[{
Cell[14993, 436, 403, 7, 38, "Subsection",ExpressionUUID->"2efe0de2-0084-4ea8-a1fc-0992c70445d1"],
Cell[CellGroupData[{
Cell[15421, 447, 178, 4, 45, "Subsubsection",ExpressionUUID->"eab9d783-36d0-4fd9-868a-339cf6cacc35"],
Cell[15602, 453, 1038, 30, 29, "Input",ExpressionUUID->"204759c6-19ad-4496-8061-36bc6f23bd45"],
Cell[16643, 485, 1010, 30, 29, "Input",ExpressionUUID->"b4f51852-f89c-430b-9c29-4a803fb660bd"],
Cell[17656, 517, 1743, 48, 33, "Input",ExpressionUUID->"dd88f8c9-b66d-4c0d-afa4-55eca66f2c70"],
Cell[19402, 567, 2749, 75, 76, "Input",ExpressionUUID->"8f0bf12a-090d-4337-b37d-0807f0b9ed99"],
Cell[22154, 644, 1084, 32, 51, "Input",ExpressionUUID->"8c70e019-4e1e-46f9-8ac4-07c5e0809842"],
Cell[23241, 678, 448, 14, 49, "Input",ExpressionUUID->"f76f1207-3515-4657-b989-cae6d035b70a"],
Cell[23692, 694, 1501, 38, 30, "Input",ExpressionUUID->"3c9fc260-5f68-4a92-98cf-39ffec17d5a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25230, 737, 176, 4, 45, "Subsubsection",ExpressionUUID->"475c4ae2-7069-4edb-8dcb-b0c2c469465e"],
Cell[25409, 743, 1163, 38, 86, "Input",ExpressionUUID->"f68bfd8d-78df-4408-803a-a54a432cc42c"],
Cell[26575, 783, 11076, 282, 249, "Input",ExpressionUUID->"fc270a5b-0c6e-49c1-b203-46d353156b41"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[37700, 1071, 256, 5, 38, "Subsection",ExpressionUUID->"84f31e2b-0969-4e19-b49f-33a0f4d56fda"],
Cell[37959, 1078, 1975, 51, 99, "Input",ExpressionUUID->"956e2c34-6a68-4a96-87e6-3174437643ea"],
Cell[39937, 1131, 2216, 61, 109, "Input",ExpressionUUID->"4af2e286-dda7-4e87-b439-600243bf0656"],
Cell[42156, 1194, 2192, 61, 105, "Input",ExpressionUUID->"46f9d1d7-cbf7-474f-b763-fc148ae170b0"],
Cell[44351, 1257, 7094, 176, 200, "Input",ExpressionUUID->"7dc88355-1a81-4f46-b4e7-73e557ea0aba"],
Cell[51448, 1435, 18952, 433, 401, "Input",ExpressionUUID->"c8ebeb65-0c35-4925-ac62-b45d7054b627"],
Cell[70403, 1870, 27312, 632, 674, "Input",ExpressionUUID->"dd5ebf3f-7177-4c93-accb-57b20f957060"],
Cell[CellGroupData[{
Cell[97740, 2506, 177, 4, 45, "Subsubsection",ExpressionUUID->"35d0354d-5135-4109-8d7a-663831f40701"],
Cell[CellGroupData[{
Cell[97942, 2514, 265, 5, 29, "Input",ExpressionUUID->"cc59f94c-214c-4ccd-9616-293fccf221fd"],
Cell[98210, 2521, 5229, 158, 142, "Output",ExpressionUUID->"b17dd7a3-dc34-4889-a0b6-f47bd0d1139e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103476, 2684, 262, 5, 29, "Input",ExpressionUUID->"df6eea50-150e-46eb-882c-2442dd457f17"],
Cell[103741, 2691, 7208, 217, 202, "Output",ExpressionUUID->"9d308355-4f55-40ce-9ba4-1d785b40b902"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110986, 2913, 916, 19, 29, "Input",ExpressionUUID->"974b8cae-d6fa-48ad-9695-8af702b90b0e"],
Cell[111905, 2934, 5244, 150, 127, "Output",ExpressionUUID->"62a2dd16-d8e3-476d-acbc-f61f13a17490"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[117210, 3091, 574, 16, 38, "Subsection",ExpressionUUID->"eac06e2c-0de1-4737-93ae-a788b9892b1d"],
Cell[117787, 3109, 1530, 41, 29, "Input",ExpressionUUID->"46f55084-f4d2-4b25-bf4c-8d2f95ad02c3"],
Cell[119320, 3152, 2265, 62, 51, "Input",ExpressionUUID->"cfb2803d-cbb1-422d-b542-17695a926ae4"],
Cell[121588, 3216, 10085, 255, 403, "Input",ExpressionUUID->"94324f87-3cf1-4f30-a913-00eaeef58dfb"]
}, Closed]]
}
]
*)



==> anc/mE3 <==
((-2 - p2 + p3 + p4)*z1)/(-1 + \[Gamma][1, 2]) + 
 (2*(-3 + p1 + p2)*z1^2)/(-1 + \[Gamma][1, 2]) + 
 ((2 + p2 - p3 - p4)*z2)/(-1 + \[Gamma][1, 2]) - 
 (2*(-3 + p1 + p2)*z1*z2)/(-1 + \[Gamma][1, 2]) + 
 ((2 - p2)*z1)/(1 - p1 + \[Gamma][1, 5]) + 
 ((p2 - p3)*z1^2)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p3)*z1^3)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p2)*z2)/(1 - p1 + \[Gamma][1, 5]) - (2*(-3 + p2 + p4)*z1*z2)/
  (1 - p1 + \[Gamma][1, 5]) + ((-4 + p2 + 2*p4)*z1^2*z2)/
  (1 - p1 + \[Gamma][1, 5]) + ((-6 + p2 + p3 + 2*p4)*z2^2)/
  (1 - p1 + \[Gamma][1, 5]) + ((6 - p2 - p3 - 2*p4)*z1*z2^2)/
  (1 - p1 + \[Gamma][1, 5]) + ((2 - p1)*z1)/(2 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p1)*z1^2)/(2 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p1)*z2)/(2 - p1 + \[Gamma][1, 5]) - 
 (2*(-2 + p1)*z1*z2)/(2 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p1)*z1^2*z2)/(2 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p1)*z2^2)/(2 - p1 + \[Gamma][1, 5]) + 
 ((2 - p1)*z1*z2^2)/(2 - p1 + \[Gamma][1, 5]) + 
 (2 - p2)/(-1 + \[Gamma][2, 3]) - (p3*z1)/(-1 + \[Gamma][2, 3]) + 
 (p2*z1^2)/(-1 + \[Gamma][2, 3]) + ((-2 + p3)*z1^3)/(-1 + \[Gamma][2, 3]) + 
 ((2 - p1 + p2 - p4)*z2)/(-1 + \[Gamma][2, 3]) + 
 (2*(-5 + p1 + p3 + p4)*z1*z2)/(-1 + \[Gamma][2, 3]) + 
 ((8 - p1 - p2 - 2*p3 - p4)*z1^2*z2)/(-1 + \[Gamma][2, 3]) + 
 (-2 + p2)^2/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((p2 - p2^2 - 3*p3 + 2*p2*p3)*z1)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((3*p2 - p3 - 2*p2*p3 + p3^2)*z1^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)^2*z1^3)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-7 + 5*p2 - p2^2 + 2*p3 - p2*p3 - p4 + p2*p4)*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((5 - 4*p2 + p2^2 + 2*p3 - p3^2 - p4 - p2*p4 + p3*p4)*z1*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((2 - p2 - 4*p3 + p2*p3 + p3^2 + 2*p4 - p3*p4)*z1^2*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-3 + p2 + p3)*(-1 + p4)*z2^2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-3 + p2 + p3)*(-1 + p4)*z1*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((2 - p2)*(-1 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + 2*p2 - p3)*z1*(-1 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 - p2 + 2*p3)*z1^2*(-1 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((2 - p3)*z1^3*(-1 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-4 + p2 + p3)*z2*(-1 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - (2*(-4 + p2 + p3)*z1*z2*(-1 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-4 + p2 + p3)*z1^2*z2*(-1 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p1)*z1*z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*z1^2*z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-3 + p3 + p4)*z1)/(-1 + \[Gamma][3, 4]) + 
 ((2 - p1 - p2 + p3)*z1^2)/(-1 + \[Gamma][3, 4]) + 
 (2*(-3 + p3 + p4)*z2)/(-1 + \[Gamma][3, 4]) + 
 (2*(-5 + p1 + p2 + p4)*z1*z2)/(-1 + \[Gamma][3, 4]) + 
 ((8 - p1 - p2 - p3 - 2*p4)*z2^2)/(-1 + \[Gamma][3, 4]) + 
 ((-2 + p2)*(-3 + p3 + p4)*z1)/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) - ((-3 + p1 + p2)*(-2 + p3)*z1^2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p3 + p4)*z2)/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) + ((-3 + p1 + p2)*(-1 + p3 - p4)*z1*z2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p1 + p2)*(-1 + p4)*z2^2)/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-3 + p3 + p4)*z1)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((1 + 2*p2 - 3*p3 - p2*p3 + p3^2 - p4 + p3*p4)*z1^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)^2*z1^3)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p3 + p4)*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + 
 ((1 - p2 + 2*p3 + p2*p3 - p3^2 - 2*p4 - p2*p4 + p4^2)*z1*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((1 - 2*p3 + p3^2 + 3*p4 - 2*p3*p4)*z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((2 + p2 - p3 - p4)*(-1 + p4)*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-1 + 2*p3 - p4)*(-1 + p4)*z1*z2^2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p4)*(-1 + p4)*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((3 - p3 - p4)*z1*(-1 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-5 + 2*p3 + p4)*z1^2*(-1 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((2 - p3)*z1^3*(-1 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-3 + p3 + p4)*z2*(-1 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p3)*z1*z2*(-1 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-1 + p3 - p4)*z1^2*z2*(-1 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((1 - p4)*z2^2*(-1 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-1 + p4)*z1*z2^2*(-1 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((3 - p3 - p4)*z1*(1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) + ((-3 + p3 + p4)*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*z1^2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p1)*z1*z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*z2^2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-5 + p2 + p3 + p4)*z1^2*(-1 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-5 + p2 + p3 + p4)*z1*z2*(-1 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-5 + p2 + p3 + p4)*z2^2*(-1 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*z1^2*(-1 + \[Gamma][2, 3]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - (2*(-2 + p1)*z1*z2*(-1 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*z2^2*(-1 + \[Gamma][2, 3]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-1 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((2 - 2*p2 + p3)*z1*(-1 + \[Gamma][3, 4]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((2 + p2 - 2*p3)*z1^2*(-1 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*z1^3*(-1 + \[Gamma][3, 4]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-1 + p4)*z2*(-1 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-1 + p4)*z1*z2*(-1 + \[Gamma][3, 4]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-1 + p4)*z1^2*z2*(-1 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*z2*(-1 + \[Gamma][3, 4]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - (2*(-2 + p1)*z1*z2*(-1 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*z1^2*z2*(-1 + \[Gamma][3, 4]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + (2 - p2)/(1 - p4 + \[Gamma][4, 5]) + 
 ((p2 - p3)*z1)/(1 - p4 + \[Gamma][4, 5]) + 
 ((-2 + p3)*z1^2)/(1 - p4 + \[Gamma][4, 5]) + 
 (2*(-5 + p1 + p2 + p3)*z2)/(1 - p4 + \[Gamma][4, 5]) - 
 (2*(-5 + p1 + p2 + p3)*z1*z2)/(1 - p4 + \[Gamma][4, 5]) + 
 (-2 + p2)^2/((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-1 + p1 + 3*p2 - p1*p2 - p2^2 - 2*p3 + p2*p3)*z1)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p1 + p2)*(-2 + p3)*z1^2)/((-1 + \[Gamma][1, 2])*
   (1 - p4 + \[Gamma][4, 5])) - ((-2 + p2)*(-5 + p1 + p2 + p3)*z2)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p1 + p2)*(-5 + p1 + p2 + p3)*z1*z2)/((-1 + \[Gamma][1, 2])*
   (1 - p4 + \[Gamma][4, 5])) + ((2 - p2)*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-4 + p1 + p2)*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 (-2 + p2)^2/((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((p2 - p2^2 - 3*p3 + 2*p2*p3)*z1)/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + ((3*p2 - p3 - 2*p2*p3 + p3^2)*z1^2)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)^2*z1^3)/((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-5 + p1 + p2 + p3)*z2)/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + ((-1 + p2 - p3)*(-5 + p1 + p2 + p3)*z1*z2)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-1 + p3)*(-5 + p1 + p2 + p3)*z1^2*z2)/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + ((2 - p2)*(-1 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + 2*p2 - p3)*z1*(-1 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + ((-2 - p2 + 2*p3)*z1^2*(-1 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((2 - p3)*z1^3*(-1 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + 
 ((-5 + p1 + p2 + p3)*z2*(-1 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 (2*(-5 + p1 + p2 + p3)*z1*z2*(-1 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-5 + p1 + p2 + p3)*z1^2*z2*(-1 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((2 - p2)*(1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + ((-1 + p2 - p3)*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-1 + p3)*z1^2*(1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + ((5 - p1 - p2 - p3)*z1*(-1 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-5 + p1 + p2 + p3)*z2*(-1 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-1 + \[Gamma][3, 4]))/((-1 + \[Gamma][1, 2])*
   (1 - p4 + \[Gamma][4, 5])) + ((5 - p1 - 2*p2)*z1*(-1 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p1 + p2)*z1^2*(-1 + \[Gamma][3, 4]))/((-1 + \[Gamma][1, 2])*
   (1 - p4 + \[Gamma][4, 5])) + ((-2 + p2)*(-1 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((2 - 2*p2 + p3)*z1*(-1 + \[Gamma][3, 4]))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + ((2 + p2 - 2*p3)*z1^2*(-1 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*z1^3*(-1 + \[Gamma][3, 4]))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + ((1 - p2)*z1*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((1 + p2 - p3)*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*z1^3*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-1 + p2)*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p3)*z1*z2*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + 
 ((5 - p2 - 2*p3)*z1^2*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((3 - p2 - p3)*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p2 + p3)*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p1 + p2)*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 (2*(-3 + p1 + p2)*z1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p1 + p2)*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((4 - p3 - p4)*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*z1^3*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + 
 (2*(-4 + p3 + p4)*z1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((2 - 2*p3 + p4)*z1^2*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((4 - p3 - p4)*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((2 + p3 - 2*p4)*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*z2^3*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((2 - p4)*z1)/(2 - p4 + \[Gamma][4, 5]) + 
 ((-2 + p4)*z1^2)/(2 - p4 + \[Gamma][4, 5]) + 
 (2*(-2 + p4)*z2)/(2 - p4 + \[Gamma][4, 5]) - 
 (2*(-2 + p4)*z1*z2)/(2 - p4 + \[Gamma][4, 5]) + 
 ((2 - p4)*z1)/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p4)*z2)/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p4)*z2)/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p4)*z1*z2)/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p4)*z1^2*z2)/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p4)*z2*(-1 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) - (2*(-2 + p4)*z1*z2*(-1 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p4)*z1^2*z2*(-1 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) + ((2 - p4)*z1*(-1 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p4)*z2*(-1 + \[Gamma][2, 3]))/((-1 + \[Gamma][1, 2])*
   (2 - p4 + \[Gamma][4, 5]))


==> anc/mE4 <==
-(((-2 + p1)*(-2 + p2)*(1 + p2 - p3 - p4)*z1)/(-2 + \[Gamma][1, 2])) + 
 (2*(-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*z1^2)/(-2 + \[Gamma][1, 2]) + 
 ((-2 + p1)*(-2 + p2)*(1 + p2 - p3 - p4)*z2)/(-2 + \[Gamma][1, 2]) - 
 (2*(-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*z1*z2)/(-2 + \[Gamma][1, 2]) - 
 ((-2 + p2)*(-10 + p1 - 4*p2 + 6*p3 + p2*p3 - p3^2 + 6*p4 + p2*p4 - 2*p3*p4 - 
    p4^2)*z1)/(-1 + \[Gamma][1, 2]) + 
 ((-2 + p2)*(-2 + p3)*(2 + p2 - p3 - p4)*w1*z1)/(-1 + \[Gamma][1, 2]) + 
 ((-2 + p2)*(2 + p2 - p3 - p4)*(-2 + p4)*w2*z1)/(-1 + \[Gamma][1, 2]) + 
 ((-2 + p2)*(18 - 6*p1 - 10*p2 - 2*p3 + 2*p1*p3 + 3*p2*p3 - p3^2 - 5*p4 + 
    2*p1*p4 + 2*p2*p4 - p3*p4)*z1^2)/(-1 + \[Gamma][1, 2]) - 
 ((-2 + p3)*(-6 - 14*p2 + 3*p1*p2 + 3*p2^2 + 6*p3 - p1*p3 - p2*p3 + 9*p4 - 
    p1*p4 - p3*p4 - p4^2)*w1*z1^2)/(-1 + \[Gamma][1, 2]) - 
 ((-2 + p4)*(18 - 3*p1 - 9*p2 + 2*p1*p2 + 2*p2^2 - 5*p3 - p2*p3 + p3^2 - 
    2*p4 + p3*p4)*w2*z1^2)/(-1 + \[Gamma][1, 2]) - 
 (2*(-2 + p2)*(-3 + p1 + p2)*(-2 + p3)*z1^3)/(-1 + \[Gamma][1, 2]) + 
 (2*(-3 + p1 + p2)*(-2 + p3)*(-6 + p1 + p2 + p4)*w1*z1^3)/
  (-1 + \[Gamma][1, 2]) - (2*(-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w2*z1^3)/
  (-1 + \[Gamma][1, 2]) + 
 ((-2 + p2)*(-10 + p1 - 4*p2 + 6*p3 + p2*p3 - p3^2 + 6*p4 + p2*p4 - 2*p3*p4 - 
    p4^2)*z2)/(-1 + \[Gamma][1, 2]) - 
 ((-2 + p2)*(-2 + p3)*(2 + p2 - p3 - p4)*w1*z2)/(-1 + \[Gamma][1, 2]) - 
 ((-2 + p2)*(2 + p2 - p3 - p4)*(-2 + p4)*w2*z2)/(-1 + \[Gamma][1, 2]) - 
 ((-2 + p2)*(24 - 6*p1 - 8*p2 - 4*p3 + 2*p1*p3 + 3*p2*p3 - p3^2 - 10*p4 + 
    2*p1*p4 + p2*p4 + p4^2)*z1*z2)/(-1 + \[Gamma][1, 2]) + 
 ((-2 + p3)*(-12 - 16*p2 + 3*p1*p2 + 3*p2^2 + 8*p3 - p1*p3 - p2*p3 + 14*p4 - 
    p1*p4 + p2*p4 - 2*p3*p4 - 2*p4^2)*w1*z1*z2)/(-1 + \[Gamma][1, 2]) + 
 ((-2 + p4)*(36 - 6*p1 - 6*p2 + p1*p2 + p2^2 - 14*p3 + p1*p3 - p2*p3 + 
    2*p3^2 - 8*p4 + p1*p4 + p2*p4 + 2*p3*p4)*w2*z1*z2)/
  (-1 + \[Gamma][1, 2]) + (2*(-2 + p2)*(-3 + p1 + p2)*(p3 - p4)*z1^2*z2)/
  (-1 + \[Gamma][1, 2]) - (2*(-3 + p1 + p2)*(-2 + p3)*(-8 + p1 + p2 + 2*p4)*
   w1*z1^2*z2)/(-1 + \[Gamma][1, 2]) + 
 (2*(-3 + p1 + p2)*(-8 + p1 + p2 + 2*p3)*(-2 + p4)*w2*z1^2*z2)/
  (-1 + \[Gamma][1, 2]) - ((-2 + p2)*(3 + p2 - p3 - p4)*(-2 + p4)*z2^2)/
  (-1 + \[Gamma][1, 2]) - ((-2 + p3)*(3 + p2 - p3 - p4)*(-2 + p4)*w1*z2^2)/
  (-1 + \[Gamma][1, 2]) + ((-6 + p1 + p2 + p3)*(3 + p2 - p3 - p4)*(-2 + p4)*
   w2*z2^2)/(-1 + \[Gamma][1, 2]) + 
 (2*(-2 + p2)*(-3 + p1 + p2)*(-2 + p4)*z1*z2^2)/(-1 + \[Gamma][1, 2]) + 
 (2*(-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*z2^2)/(-1 + \[Gamma][1, 2]) - 
 (2*(-3 + p1 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2^2)/
  (-1 + \[Gamma][1, 2]) - ((-4 + p2)*(-2 + p2)*(-4 + p3 + p4)*z1)/
  (1 - p1 + \[Gamma][1, 5]) + ((-4 + p2)*(-2 + p2)*(-2 + p3)*w1*z1)/
  (1 - p1 + \[Gamma][1, 5]) + ((-4 + p2)*(-2 + p2)*(-2 + p4)*w2*z1)/
  (1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p2)*(14 - 6*p2 - p3 + 2*p2*p3 - p3^2 - 2*p4 + p2*p4 - p3*p4)*z1^2)/
  (1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p3)*(16 - 11*p2 + 2*p2^2 + 2*p3 - p2*p3 - 3*p4 + p2*p4)*w1*z1^2)/
  (1 - p1 + \[Gamma][1, 5]) - ((-2 - 2*p2 + p2^2 + 5*p3 - 2*p2*p3)*(-2 + p4)*
   w2*z1^2)/(1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p2)*(-2 + p3)*(4 + p2 - 2*p3 - p4)*z1^3)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p3)*(-4 - 2*p2 + p2^2 + 6*p3 - 2*p2*p3 + p2*p4 - p3*p4)*w1*z1^3)/
  (1 - p1 + \[Gamma][1, 5]) - ((-2 + 2*p2 - p3)*(-2 + p3)*(-2 + p4)*w2*z1^3)/
  (1 - p1 + \[Gamma][1, 5]) - ((-2 + p2)*(-3 + p3)*(-2 + p3)*z1^4)/
  (1 - p1 + \[Gamma][1, 5]) + ((-3 + p3)*(-2 + p3)*(-4 + p2 + p4)*w1*z1^4)/
  (1 - p1 + \[Gamma][1, 5]) - ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^4)/
  (1 - p1 + \[Gamma][1, 5]) + ((-4 + p2)*(-2 + p2)*(-4 + p3 + p4)*z2)/
  (1 - p1 + \[Gamma][1, 5]) - ((-4 + p2)*(-2 + p2)*(-2 + p3)*w1*z2)/
  (1 - p1 + \[Gamma][1, 5]) - ((-4 + p2)*(-2 + p2)*(-2 + p4)*w2*z2)/
  (1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p2)*(36 - 8*p2 - 12*p3 + 3*p2*p3 - 14*p4 + p2*p4 + 2*p3*p4 + 2*p4^2)*
   z1*z2)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p3)*(36 - 22*p2 + 3*p2^2 - 10*p4 + 4*p2*p4)*w1*z1*z2)/
  (1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p4)*(-4*p2 + p2^2 + 6*p3 - 2*p2*p3 - 4*p4 + 2*p2*p4)*w2*z1*z2)/
  (1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p2)*(32 - 6*p2 - 14*p3 + 3*p2*p3 - 16*p4 + 5*p3*p4 + 2*p4^2)*z1^2*z2)/
  (1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p3)*(40 - 24*p2 + 3*p2^2 + 2*p3 - 20*p4 + 7*p2*p4 - p3*p4 + 2*p4^2)*
   w1*z1^2*z2)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p4)*(8 - 2*p2 - 4*p3 + 2*p2*p3 - p3^2 - 2*p2*p4 + 2*p3*p4)*w2*z1^2*
   z2)/(1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p2)*(-2 + p3)*(-6 + p2 + 3*p4)*z1^3*z2)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p3)*(12 - 8*p2 + p2^2 + 2*p3 - 10*p4 + 3*p2*p4 - p3*p4 + 2*p4^2)*w1*
   z1^3*z2)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p3)*(p3 - 2*p4)*(-2 + p4)*w2*z1^3*z2)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p2)*(22 - 2*p2 - 11*p3 + p2*p3 + p3^2 - 12*p4 + 3*p3*p4 + 2*p4^2)*
   z2^2)/(1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p3)*(20 - 11*p2 + p2^2 - 2*p3 + p2*p3 - 7*p4 + 3*p2*p4)*w1*z2^2)/
  (1 - p1 + \[Gamma][1, 5]) - ((-2 + p4)*(2 - 2*p2 + p3 - 4*p4 + 2*p2*p4)*w2*
   z2^2)/(1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p2)*(24 - 2*p2 - 20*p3 + 2*p2*p3 + 2*p3^2 - 6*p4 - p2*p4 + 5*p3*p4)*
   z1*z2^2)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p3)*(60 - 24*p2 + 2*p2^2 - 6*p3 + 2*p2*p3 - 32*p4 + 7*p2*p4 + p3*p4 + 
    4*p4^2)*w1*z1*z2^2)/(1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p4)*(36 - 10*p2 + p2^2 - 16*p3 + 2*p2*p3 + p3^2 - 8*p4 + 4*p3*p4)*w2*
   z1*z2^2)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p2)*(2 - 9*p3 + p2*p3 + p3^2 + 6*p4 - p2*p4 + 2*p3*p4 - 2*p4^2)*z1^2*
   z2^2)/(1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p3)*(40 - 13*p2 + p2^2 - 4*p3 + p2*p3 - 25*p4 + 4*p2*p4 + p3*p4 + 
    4*p4^2)*w1*z1^2*z2^2)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p4)*(38 - 12*p2 + p2^2 - 15*p3 + 2*p2*p3 + p3^2 - 12*p4 + 2*p2*p4 + 
    4*p3*p4)*w2*z1^2*z2^2)/(1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p2)*(-2 + p4)*(-8 + p2 + p3 + 2*p4)*z2^3)/(1 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p3)*(-2 + p4)*(-8 + p2 + p3 + 2*p4)*w1*z2^3)/
  (1 - p1 + \[Gamma][1, 5]) + ((-4 + p2 + p3)*(-2 + p4)*(-8 + p2 + p3 + 2*p4)*
   w2*z2^3)/(1 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p2)*(-2 + p4)*(-8 + p2 + p3 + 2*p4)*z1*z2^3)/
  (1 - p1 + \[Gamma][1, 5]) + ((-2 + p3)*(-2 + p4)*(-8 + p2 + p3 + 2*p4)*w1*
   z1*z2^3)/(1 - p1 + \[Gamma][1, 5]) - 
 ((-4 + p2 + p3)*(-2 + p4)*(-8 + p2 + p3 + 2*p4)*w2*z1*z2^3)/
  (1 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p2)*(-7 + p2 + p3 + p4)*z1)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p2)*(-2 + p4)*w2*z1)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p2)*(-7 + p2 + p3 + p4)*z1^2)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p3)*(-8 + 3*p2 + p4)*w1*z1^2)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(p2 - p3)*(-2 + p4)*w2*z1^2)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p3)*(-3 + 2*p2 - p3 + p4)*w1*
   z1^3)/(2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1^3)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-3 + p3)*(-2 + p3)*w1*z1^4)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p2)*(-7 + p2 + p3 + p4)*z2)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z2)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p2)*(-2 + p4)*w2*z2)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p2)*(-14 + 2*p2 + 3*p3 + 3*p4)*
   z1*z2)/(2 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p1)*(-2 + p3)*(-13 + 4*p2 + 2*p4)*w1*z1*z2)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-3 + 2*p3)*(-2 + p4)*w2*z1*z2)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p2)*(-9 + p2 + 3*p3 + 2*p4)*
   z1^2*z2)/(2 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p1)*(-2 + p3)*(-18 + 5*p2 + 5*p4)*w1*z1^2*z2)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-5 + p2 + 2*p3)*(-2 + p4)*w2*z1^2*
   z2)/(2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*z2)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p3)*(-7 + 2*p2 + 3*p4)*w1*z1^3*
   z2)/(2 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p1)*(-2 + p2)*(-7 + p2 + 2*p3 + 2*p4)*z2^2)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p3)*(-5 + p2 + p4)*w1*z2^2)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-3 + p2 + p3)*(-2 + p4)*w2*z2^2)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p2)*(-7 + p2 + 3*p3 + p4)*z1*
   z2^2)/(2 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p1)*(-2 + p3)*(-17 + 3*p2 + p3 + 5*p4)*w1*z1*z2^2)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p4)*(-14 + 3*p2 + 3*p3 + 2*p4)*
   w2*z1*z2^2)/(2 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p1)*(-2 + p2)*(p3 - p4)*z1^2*z2^2)/(2 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p1)*(-2 + p3)*(-12 + 2*p2 + p3 + 4*p4)*w1*z1^2*z2^2)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p4)*(-11 + 2*p2 + 2*p3 + 2*p4)*
   w2*z1^2*z2^2)/(2 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p4)*z2^3)/(2 - p1 + \[Gamma][1, 5]) - 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z2^3)/(2 - p1 + \[Gamma][1, 5]) + 
 ((-2 + p1)*(-2 + p4)*(-11 + 2*p2 + 2*p3 + 2*p4)*w2*z2^3)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p2)*(-2 + p4)*z1*z2^3)/
  (2 - p1 + \[Gamma][1, 5]) + ((-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1*z2^3)/
  (2 - p1 + \[Gamma][1, 5]) - ((-2 + p1)*(-2 + p4)*(-11 + 2*p2 + 2*p3 + 2*p4)*
   w2*z1*z2^3)/(2 - p1 + \[Gamma][1, 5]) - ((-3 + p1)*(-2 + p1)*(-2 + p2)*z1)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p2)*z1^2)/
  (3 - p1 + \[Gamma][1, 5]) - ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^3)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p2)*z2)/
  (3 - p1 + \[Gamma][1, 5]) - (2*(-3 + p1)*(-2 + p1)*(-2 + p2)*z1*z2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1*z2)/
  (3 - p1 + \[Gamma][1, 5]) - ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1*z2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p2)*z1^2*z2)/
  (3 - p1 + \[Gamma][1, 5]) - (2*(-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^2*z2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1^2*z2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^3*z2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p2)*z2^2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z2^2)/
  (3 - p1 + \[Gamma][1, 5]) - ((-3 + p1)*(-2 + p1)*(-2 + p2)*z1*z2^2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1*z2^2)/
  (3 - p1 + \[Gamma][1, 5]) - (2*(-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1*z2^2)/
  (3 - p1 + \[Gamma][1, 5]) - ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^2*z2^2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1^2*z2^2)/
  (3 - p1 + \[Gamma][1, 5]) + ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z2^3)/
  (3 - p1 + \[Gamma][1, 5]) - ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1*z2^3)/
  (3 - p1 + \[Gamma][1, 5]) - ((-3 + p2)*(-2 + p2)*(-2 + p3))/
  (-2 + \[Gamma][2, 3]) + ((-3 + p2)*(-2 + p2)*(-2 + p3)*w1)/
  (-2 + \[Gamma][2, 3]) + ((-2 + p2)*(-2 + p2 - p3)*(-2 + p3)*z1)/
  (-2 + \[Gamma][2, 3]) - ((-2 + p2)*(-2 + p2 - p3)*(-2 + p3)*w1*z1)/
  (-2 + \[Gamma][2, 3]) + ((-2 + p2)*(-2 + p3)*(-2 + p2 + p3)*z1^2)/
  (-2 + \[Gamma][2, 3]) - ((-2 + p2)*(-2 + p3)*(-2 + p2 + p3)*w1*z1^2)/
  (-2 + \[Gamma][2, 3]) - ((-2 + p2)*(2 + p2 - p3)*(-2 + p3)*z1^3)/
  (-2 + \[Gamma][2, 3]) + ((-2 + p2)*(2 + p2 - p3)*(-2 + p3)*w1*z1^3)/
  (-2 + \[Gamma][2, 3]) - ((-2 + p2)*(-3 + p3)*(-2 + p3)*z1^4)/
  (-2 + \[Gamma][2, 3]) + ((-2 + p2)*(-3 + p3)*(-2 + p3)*w1*z1^4)/
  (-2 + \[Gamma][2, 3]) - ((-2 + p2)*(-2 + p3)*(-1 + p1 - p2 + p4)*z2)/
  (-2 + \[Gamma][2, 3]) + ((-2 + p2)*(-2 + p3)*(-1 + p1 - p2 + p4)*w1*z2)/
  (-2 + \[Gamma][2, 3]) + 
 ((-2 + p2)*(-2 + p3)*(-13 + 3*p1 - p2 + 2*p3 + 3*p4)*z1*z2)/
  (-2 + \[Gamma][2, 3]) - 
 ((-2 + p2)*(-2 + p3)*(-13 + 3*p1 - p2 + 2*p3 + 3*p4)*w1*z1*z2)/
  (-2 + \[Gamma][2, 3]) - 
 ((-2 + p2)*(-2 + p3)*(-23 + 3*p1 + p2 + 4*p3 + 3*p4)*z1^2*z2)/
  (-2 + \[Gamma][2, 3]) + 
 ((-2 + p2)*(-2 + p3)*(-23 + 3*p1 + p2 + 4*p3 + 3*p4)*w1*z1^2*z2)/
  (-2 + \[Gamma][2, 3]) + ((-2 + p2)*(-2 + p3)*(-11 + p1 + p2 + 2*p3 + p4)*
   z1^3*z2)/(-2 + \[Gamma][2, 3]) - 
 ((-2 + p2)*(-2 + p3)*(-11 + p1 + p2 + 2*p3 + p4)*w1*z1^3*z2)/
  (-2 + \[Gamma][2, 3]) + ((-3 + p2)^2*(-2 + p2)*(-2 + p3))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-3 + p2)^2*(-2 + p2)*(-2 + p3)*w1)/((1 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(6 - 7*p2 + 2*p2^2 + 5*p3 - 2*p2*p3)*z1)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(6 - 7*p2 + 2*p2^2 + 5*p3 - 2*p2*p3)*w1*z1)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-6 + 4*p2 + p2^2 + 4*p3 - 4*p2*p3 + p3^2)*z1^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-6 + 4*p2 + p2^2 + 4*p3 - 4*p2*p3 + p3^2)*w1*z1^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-6 - 5*p2 + 7*p3 + 2*p2*p3 - 2*p3^2)*z1^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-6 - 5*p2 + 7*p3 + 2*p2*p3 - 2*p3^2)*w1*z1^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-3 + p3)^2*(-2 + p3)*z1^4)/((1 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) - ((-2 + p2)*(-3 + p3)^2*(-2 + p3)*w1*z1^4)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(23 - 9*p2 + p2^2 - 4*p3 + p2*p3 + p4 - p2*p4)*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(23 - 9*p2 + p2^2 - 4*p3 + p2*p3 + p4 - p2*p4)*w1*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(44 - 17*p2 + 2*p2^2 - 2*p3 + p2*p3 - p3^2 - 2*p4 - 
    2*p2*p4 + p3*p4)*z1*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(44 - 17*p2 + 2*p2^2 - 2*p3 + p2*p3 - p3^2 - 2*p4 - 
    2*p2*p4 + p3*p4)*w1*z1*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(19 - 7*p2 + p2^2 + 8*p3 - p2*p3 - 2*p3^2 - 7*p4 - 
    p2*p4 + 2*p3*p4)*z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(19 - 7*p2 + p2^2 + 8*p3 - p2*p3 - 2*p3^2 - 7*p4 - 
    p2*p4 + 2*p3*p4)*w1*z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(2 - p2 - 6*p3 + p2*p3 + p3^2 + 4*p4 - p3*p4)*z1^3*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(2 - p2 - 6*p3 + p2*p3 + p3^2 + 4*p4 - p3*p4)*w1*z1^3*
   z2)/((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*(-1 + p4)*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*(-1 + p4)*w1*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (2*(-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*(-1 + p4)*z1*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (2*(-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*(-1 + p4)*w1*z1*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*(-1 + p4)*z1^2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*(-1 + p4)*w1*z1^2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*w1*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-6 + 3*p2 - p3)*(-2 + p3)*z1*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-6 + 3*p2 - p3)*(-2 + p3)*w1*z1*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (3*(-2 + p2)*(p2 - p3)*(-2 + p3)*z1^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (3*(-2 + p2)*(p2 - p3)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(6 + p2 - 3*p3)*(-2 + p3)*z1^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(6 + p2 - 3*p3)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*z1^4*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-6 + p2 + p3)*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-6 + p2 + p3)*w1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (3*(-2 + p2)*(-2 + p3)*(-6 + p2 + p3)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (3*(-2 + p2)*(-2 + p3)*(-6 + p2 + p3)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (3*(-2 + p2)*(-2 + p3)*(-6 + p2 + p3)*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (3*(-2 + p2)*(-2 + p3)*(-6 + p2 + p3)*w1*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-6 + p2 + p3)*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-6 + p2 + p3)*w1*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (2*(-2 + p1)*(-2 + p2)*(-2 + p3)*z2)/((2 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) - (2*(-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (6*(-2 + p1)*(-2 + p2)*(-2 + p3)*z1*z2)/((2 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) + (6*(-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (6*(-2 + p1)*(-2 + p2)*(-2 + p3)*z1^2*z2)/((2 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) - (6*(-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1^2*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (2*(-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*z2)/((2 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][2, 3])) + (2*(-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1^3*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-3 + p2)*(-2 + p2)*(-4 + p1 + p4))/(-1 + \[Gamma][2, 3]) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*w2)/(-1 + \[Gamma][2, 3]) - 
 ((-2 + p2)*(-12 + 2*p1 - 2*p3 + p1*p3 + 2*p4 + p3*p4)*z1)/
  (-1 + \[Gamma][2, 3]) - ((-2 + p2)*(-2 + p3)*(-6 + p1 + p4)*w1*z1)/
  (-1 + \[Gamma][2, 3]) + (2*(-2 + p2)*p3*(-2 + p4)*w2*z1)/
  (-1 + \[Gamma][2, 3]) + 
 ((-2 + p2)*(-12 + p1 - 4*p2 + p1*p2 + 4*p3 + p4 + p2*p4)*z1^2)/
  (-1 + \[Gamma][2, 3]) - 
 ((-2 + p3)*(-12 + p1 + 4*p2 - 4*p3 + p1*p3 + p4 + p3*p4)*w1*z1^2)/
  (-1 + \[Gamma][2, 3]) - ((p2 - p3)*(-1 + p2 + p3)*(-2 + p4)*w2*z1^2)/
  (-1 + \[Gamma][2, 3]) + ((-2 + p2)*(-2 + p3)*(-6 + p1 + p4)*z1^3)/
  (-1 + \[Gamma][2, 3]) + 
 ((-2 + p3)*(-12 + 2*p1 - 2*p2 + p1*p2 + 2*p4 + p2*p4)*w1*z1^3)/
  (-1 + \[Gamma][2, 3]) - (2*p2*(-2 + p3)*(-2 + p4)*w2*z1^3)/
  (-1 + \[Gamma][2, 3]) + ((-3 + p3)*(-2 + p3)*(-4 + p1 + p4)*w1*z1^4)/
  (-1 + \[Gamma][2, 3]) - ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^4)/
  (-1 + \[Gamma][2, 3]) - 
 ((-2 + p2)*(6 - 6*p1 + p1^2 + 6*p2 - p1*p2 - p3 - 4*p4 + 2*p1*p4 - 2*p2*p4 + 
    p4^2)*z2)/(-1 + \[Gamma][2, 3]) + ((-2 + p2)*(-2 + p3)*(-3 + p4)*w1*z2)/
  (-1 + \[Gamma][2, 3]) - ((-2 + p2)*(-4 + 2*p2 + p3 - p4)*(-2 + p4)*w2*z2)/
  (-1 + \[Gamma][2, 3]) + 
 ((-2 + p2)*(42 - 18*p1 + 2*p1^2 - 11*p3 + 2*p1*p3 - 18*p4 + 4*p1*p4 + 
    3*p3*p4 + 2*p4^2)*z1*z2)/(-1 + \[Gamma][2, 3]) - 
 ((-2 + p3)*(18 - 8*p1 + p1^2 + 3*p2 - p1*p2 + 2*p3 - 8*p4 + 2*p1*p4 - 
    p2*p4 - p3*p4 + p4^2)*w1*z1*z2)/(-1 + \[Gamma][2, 3]) - 
 ((-2 + p4)*(12 - 2*p1 - 12*p2 + 2*p1*p2 - 6*p3 + 4*p2*p3 + p3^2 - 2*p4 + 
    2*p2*p4 - p3*p4)*w2*z1*z2)/(-1 + \[Gamma][2, 3]) - 
 ((-2 + p2)*(30 - 12*p1 + p1^2 - 6*p2 + p1*p2 - 7*p3 + 2*p1*p3 - 12*p4 + 
    2*p1*p4 + 2*p2*p4 + 2*p3*p4 + p4^2)*z1^2*z2)/(-1 + \[Gamma][2, 3]) + 
 ((-2 + p3)*(54 - 22*p1 + 2*p1^2 + 3*p2 - 8*p3 + 2*p1*p3 - 22*p4 + 4*p1*p4 - 
    p2*p4 + 2*p3*p4 + 2*p4^2)*w1*z1^2*z2)/(-1 + \[Gamma][2, 3]) + 
 ((-2 + p4)*(-12 + 2*p1 - 16*p2 + 2*p1*p2 + 2*p2^2 + 14*p3 - 2*p1*p3 + 
    3*p2*p3 - 2*p3^2 + 2*p4 + p2*p4 - 2*p3*p4)*w2*z1^2*z2)/
  (-1 + \[Gamma][2, 3]) - ((-2 + p2)*(-2 + p3)*(-3 + p4)*z1^3*z2)/
  (-1 + \[Gamma][2, 3]) - 
 ((-2 + p3)*(42 - 14*p1 + p1^2 - 3*p2 + p1*p2 - 10*p3 + 2*p1*p3 - 16*p4 + 
    2*p1*p4 + p2*p4 + 3*p3*p4 + p4^2)*w1*z1^3*z2)/(-1 + \[Gamma][2, 3]) + 
 ((-2 + p3)*(-2 + p4)*(-16 + 2*p1 + 2*p2 + 3*p3 + p4)*w2*z1^3*z2)/
  (-1 + \[Gamma][2, 3]) + ((-2 + p2)*(-2 + p4)*(-3 + p1 - p2 + p4)*z2^2)/
  (-1 + \[Gamma][2, 3]) + ((-2 + p3)*(-2 + p4)*(-3 + p1 - p2 + p4)*w1*z2^2)/
  (-1 + \[Gamma][2, 3]) - ((-6 + p1 + p2 + p3)*(-2 + p4)*(-3 + p1 - p2 + p4)*
   w2*z2^2)/(-1 + \[Gamma][2, 3]) - 
 (2*(-2 + p2)*(-2 + p4)*(-6 + p1 + p3 + p4)*z1*z2^2)/(-1 + \[Gamma][2, 3]) - 
 (2*(-2 + p3)*(-2 + p4)*(-6 + p1 + p3 + p4)*w1*z1*z2^2)/
  (-1 + \[Gamma][2, 3]) + (2*(-6 + p1 + p2 + p3)*(-2 + p4)*
   (-6 + p1 + p3 + p4)*w2*z1*z2^2)/(-1 + \[Gamma][2, 3]) + 
 ((-2 + p2)*(-2 + p4)*(-9 + p1 + p2 + 2*p3 + p4)*z1^2*z2^2)/
  (-1 + \[Gamma][2, 3]) + ((-2 + p3)*(-2 + p4)*(-9 + p1 + p2 + 2*p3 + p4)*w1*
   z1^2*z2^2)/(-1 + \[Gamma][2, 3]) - 
 ((-6 + p1 + p2 + p3)*(-2 + p4)*(-9 + p1 + p2 + 2*p3 + p4)*w2*z1^2*z2^2)/
  (-1 + \[Gamma][2, 3]) + ((-3 + p2)^2*(-2 + p2)*(-2 + p4))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-3 + p2)^2*(-2 + p2)*(-2 + p4)*w2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-10 + 6*p2 - 2*p2^2 - 9*p3 + 4*p2*p3 + 4*p4 - 3*p2*p4 + 
    p2^2*p4 + 5*p3*p4 - 2*p2*p3*p4)*z1)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p2)*(-2 + p3)*(5 - 2*p2 - 2*p4 + p2*p4)*w1*
   z1)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-p2 + p2^2 + 7*p3 - 3*p2*p3)*(-2 + p4)*w2*z1)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(2 + 6*p2 - 4*p2*p3 + 2*p3^2 + p4 - 3*p2*p4 - p3*p4 + 
    2*p2*p3*p4 - p3^2*p4)*z1^2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-2 - 2*p2^2 - 6*p3 + 4*p2*p3 - p4 + p2*p4 + p2^2*p4 + 3*p3*p4 - 
    2*p2*p3*p4)*w1*z1^2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((p2 - p3)*(5 - 5*p2 - 5*p3 + 3*p2*p3)*(-2 + p4)*w2*z1^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(5 - 2*p3 - 2*p4 + p3*p4)*z1^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(10 + 9*p2 - 6*p3 - 4*p2*p3 + 2*p3^2 - 4*p4 - 5*p2*p4 + 3*p3*p4 + 
    2*p2*p3*p4 - p3^2*p4)*w1*z1^3)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p3)*(-7*p2 + p3 + 3*p2*p3 - p3^2)*
   (-2 + p4)*w2*z1^3)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-3 + p3)^2*(-2 + p3)*(-2 + p4)*w1*z1^4)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-3 + p3)^2*(-2 + p3)*(-2 + p4)*w2*z1^4)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-48 + 26*p2 - 4*p2^2 + 7*p3 - 2*p2*p3 + 23*p4 - 11*p2*p4 + 
    2*p2^2*p4 - 4*p3*p4 + p2*p3*p4 + p4^2 - p2*p4^2)*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(5 - 2*p2 - 2*p4 + p2*p4)*w1*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p4)*(29 - 15*p2 + 2*p2^2 - 6*p3 + 2*p2*p3 + p4 - p2*p4)*w2*
   z2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-40 + 18*p2 - 4*p2^2 - 11*p3 + 4*p2*p3 + 2*p3^2 + 23*p4 - 
    7*p2*p4 + 2*p2^2*p4 + 3*p3*p4 - 2*p2*p3*p4 - p3^2*p4 - p4^2 - p2*p4^2 + 
    p3*p4^2)*z1*z2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-26 + 13*p2 + 12*p3 - 6*p2*p3 + 14*p4 - 5*p2*p4 - 6*p3*p4 + 
    3*p2*p3*p4 - p2*p4^2)*w1*z1*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p4)*(-14 + 25*p2 - 13*p2^2 + 2*p2^3 - 36*p3 + 22*p2*p3 - 2*p2^2*p3 + 
    8*p3^2 - 4*p2*p3^2 + 2*p4 - p2*p4 - p2^2*p4 - 2*p3*p4 + 2*p2*p3*p4)*w2*z1*
   z2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(2 + 8*p2 + 9*p3 - 6*p2*p3 - 4*p4 - 4*p2*p4 - 3*p3*p4 + 
    3*p2*p3*p4 + 2*p4^2 - p3*p4^2)*z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*(-16 + 19*p2 - 2*p2^2 - 10*p3 - 4*p2*p3 + 4*p3^2 + 13*p4 - 
    7*p2*p4 + p2^2*p4 + 3*p3*p4 + 2*p2*p3*p4 - 2*p3^2*p4 - 3*p4^2 - p2*p4^2 + 
    p3*p4^2)*w1*z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p4)*(-14 + 26*p2 - 6*p2^2 + 7*p3 - 24*p2*p3 + 4*p2^2*p3 + 9*p3^2 + 
    2*p2*p3^2 - 2*p3^3 + 2*p4 + 4*p2*p4 - 3*p3*p4 - 2*p2*p3*p4 + p3^2*p4)*w2*
   z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(5 - 2*p3 - 2*p4 + p3*p4)*z1^3*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*(-20 + 3*p2 + 22*p3 - 2*p2*p3 - 4*p3^2 + 5*p4 - 2*p2*p4 - 
    9*p3*p4 + p2*p3*p4 + 2*p3^2*p4 + 3*p4^2 - p3*p4^2)*w1*z1^3*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-2 + p4)*(15 - 4*p2 - 13*p3 + 2*p2*p3 + 2*p3^2 + 3*p4 - p3*p4)*
   w2*z1^3*z2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-24 + 12*p2 - 2*p2^2 + 5*p3 - 2*p2*p3 + 5*p4 - 2*p2*p4 + 
    p2^2*p4 - p3*p4 + p2*p3*p4 + 4*p4^2 - 2*p2*p4^2 - p3*p4^2)*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*(-28 + 13*p2 - 2*p2^2 + 6*p3 - 2*p2*p3 + 13*p4 - 4*p2*p4 + 
    p2^2*p4 - 3*p3*p4 + p2*p3*p4 - p2*p4^2)*w1*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-4 + p2 + p3)*(-2 + p4)*(13 - 6*p2 + p2^2 - 3*p3 + p2*p3 + 2*p4 - 2*p2*p4)*
   w2*z2^2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-24 + 10*p2 - 2*p2^2 - 4*p3 + 2*p3^2 + 10*p4 - p2*p4 + p2^2*p4 + 
    p3*p4 - p3^2*p4 + 2*p4^2 - 2*p2*p4^2)*z1*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-32 + 12*p2 - 2*p2^2 - 2*p3 + 2*p3^2 + 26*p4 - 5*p2*p4 + 
    p2^2*p4 - 3*p3*p4 - p3^2*p4 - 6*p4^2 + 2*p3*p4^2)*w1*z1*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-4 + p2 + p3)*(-2 + p4)*(14 - 5*p2 + p2^2 + p3 - p3^2 - 2*p4 - 2*p2*p4 + 
    2*p3*p4)*w2*z1*z2^2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(2*p2 + 9*p3 - 2*p2*p3 - 2*p3^2 - 5*p4 - p2*p4 - 2*p3*p4 + 
    p2*p3*p4 + p3^2*p4 + 2*p4^2 - p3*p4^2)*z1^2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(4 + p2 + 8*p3 - 2*p2*p3 - 2*p3^2 - 13*p4 + p2*p4 + p2*p3*p4 + 
    p3^2*p4 + 6*p4^2 - p2*p4^2 - 2*p3*p4^2)*w1*z1^2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-4 + p2 + p3)*(-2 + p4)*(-1 - p2 - 4*p3 + p2*p3 + p3^2 + 4*p4 - 2*p3*p4)*
   w2*z1^2*z2^2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-3 + p2 + p3)*(-2 + p4)*(-1 + p4)*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*(-3 + p2 + p3)*(-2 + p4)*(-1 + p4)*w1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-4 + p2 + p3)*(-3 + p2 + p3)*(-2 + p4)*(-1 + p4)*w2*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-3 + p2 + p3)*(-2 + p4)*(-1 + p4)*z1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-3 + p2 + p3)*(-2 + p4)*(-1 + p4)*w1*z1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-4 + p2 + p3)*(-3 + p2 + p3)*(-2 + p4)*(-1 + p4)*w2*z1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*w2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-4 + 2*p2 - p3)*(-2 + p4)*z1*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p2)*(-1 + p2 - p3)*(-2 + p4)*w2*z1*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(1 + p2 - 2*p3)*(-2 + p4)*z1^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-1 + 2*p2 - p3)*(-2 + p3)*(-2 + p4)*w1*z1^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-4 + 3*p2 + p2^2 + 3*p3 - 4*p2*p3 + p3^2)*(-2 + p4)*w2*z1^2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((4 + p2 - 2*p3)*(-2 + p3)*(-2 + p4)*w1*z1^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(1 + p2 - p3)*(-2 + p3)*(-2 + p4)*w2*z1^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w1*z1^4*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^4*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-8 + 2*p2 + p3)*(-2 + p4)*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p2)*(-5 + p2 + p3)*(-2 + p4)*w2*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-14 + 4*p2 + p3)*(-2 + p4)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((4 + p2 - 2*p3)*(-2 + p3)*(-2 + p4)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + 2*p2 - p3)*(-5 + p2 + p3)*(-2 + p4)*w2*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-4 + 2*p2 - p3)*(-2 + p4)*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-14 + p2 + 4*p3)*(-2 + p4)*w1*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(2 + p2 - 2*p3)*(-5 + p2 + p3)*(-2 + p4)*w2*z1^2*z2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*(-8 + p2 + 2*p3)*(-2 + p4)*w1*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p3)*(-5 + p2 + p3)*(-2 + p4)*w2*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-5 + p2 + p3)*(-2 + p4)*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-5 + p2 + p3)*(-2 + p4)*w1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-5 + p2 + p3)*(-4 + p2 + p3)*(-2 + p4)*w2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p2)*(-5 + p2 + p3)*(-2 + p4)*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p3)*(-5 + p2 + p3)*(-2 + p4)*w1*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-5 + p2 + p3)*(-4 + p2 + p3)*(-2 + p4)*w2*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-5 + p2 + p3)*(-2 + p4)*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-5 + p2 + p3)*(-2 + p4)*w1*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-5 + p2 + p3)*(-4 + p2 + p3)*(-2 + p4)*w2*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)^2)/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(1 - 2*p2 + p2^2 + 4*p3 - 2*p2*p3)*z1)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-1 + p2)*(-2 + p3)*w1*z1)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(1 - 3*p2 + 2*p2*p3 - p3^2)*z1^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p3)*(-2 + 2*p2 + p2^2 + 2*p3 - 2*p2*p3)*w1*z1^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)^2*z1^3)/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p3)*(-5 - 5*p2 + 4*p3 + 2*p2*p3 - p3^2)*w1*z1^3)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-3 + p3)^2*(-2 + p3)*w1*z1^4)/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(19 - 8*p2 + p2^2 - 3*p3 + p2*p3 - p4 - p2*p4)*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)*(-2 + p4)*w2*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(23 - 8*p2 + p2^2 + 2*p3 - p3^2 - 5*p4 - p2*p4 + p3*p4)*
   z1*z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p3)*(14 - 7*p2 + p2^2 - 2*p3 + p2*p3 - 2*p4 - p2*p4)*w1*z1*
   z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-1 + p2 - 2*p3)*(-2 + p4)*w2*z1*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-4 - 5*p3 + p2*p3 + p3^2 + 4*p4 - p3*p4)*z1^2*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p3)*(13 - 6*p2 + p2^2 + 4*p3 - p3^2 - 7*p4 - p2*p4 + p3*p4)*
   w1*z1^2*z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + 2*p2 - p3)*(-1 + p3)*(-2 + p4)*w2*z1^2*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p3)*(1 - p2 - 6*p3 + p2*p3 + p3^2 + 5*p4 - p3*p4)*w1*z1^3*
   z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p3)*(-1 + p3)*(-2 + p4)*w2*z1^3*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-2 - p3 - 2*p4 + p2*p4 + p3*p4)*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p3)*(-6 + p2 + 2*p4)*w1*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p4)*(16 - 7*p2 + p2^2 - 4*p3 + p2*p3 - p2*p4)*w2*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-4 - 2*p3 - p4 + p2*p4 + p3*p4)*z1*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p3)*(12 - 2*p2 - 7*p4 + p2*p4 + p3*p4)*w1*z1*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p4)*(23 - 8*p2 + p2^2 - 2*p3 - p3^2 - 3*p4 - p2*p4 + p3*p4)*
   w2*z1*z2^2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(2 + p3 - p4)*z1^2*z2^2)/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p3)*(6 - p2 - 5*p4 + p2*p4 + p3*p4)*w1*z1^2*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p4)*(-7 + p2 - 2*p3 + p2*p3 + p3^2 + 3*p4 - p3*p4)*w2*z1^2*
   z2^2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-3 + p2 + p3)*(-2 + p4)*(-1 + p4)*w2*z2^3)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-3 + p2 + p3)*(-2 + p4)*(-1 + p4)*w2*z1*z2^3)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-4 + 2*p2 - p3)*z1*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(1 + p2 - 2*p3)*z1^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-1 + 2*p2 - p3)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(4 + p2 - 2*p3)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-6 + p2 + p3)*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p4)*w2*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p1)*(-2 + p2)*(-6 + p2 + p3)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p3)*(-6 + p2 + p3)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + 2*p2 - p3)*(-2 + p4)*w2*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-6 + p2 + p3)*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p1)*(-2 + p3)*(-6 + p2 + p3)*w1*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(2 + p2 - 2*p3)*(-2 + p4)*w2*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p3)*(-6 + p2 + p3)*w1*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p3)*w1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-4 + p2 + p3)*(-2 + p4)*w2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p1)*(-2 + p2)*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p1)*(-2 + p3)*w1*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p1)*(-4 + p2 + p3)*(-2 + p4)*w2*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p3)*w1*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-4 + p2 + p3)*(-2 + p4)*w2*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p2)*z2)/((3 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - (4*(-3 + p1)*(-2 + p1)*(-2 + p2)*z1*z2)/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1*z2)/((3 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + (2*(-3 + p1)*(-2 + p1)*(-2 + p2)*z1^2*z2)/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (4*(-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^2*z2)/((3 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + (2*(-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^3*z2)/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z2^2)/((3 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - (4*(-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1*z2^2)/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1^2*z2^2)/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z1^2)/(-2 + \[Gamma][3, 4]) + 
 (2*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1^2)/(-2 + \[Gamma][3, 4]) - 
 ((-1 + p1 + p2 - p3)*(-2 + p3)*(-2 + p4)*w1*z1^3)/(-2 + \[Gamma][3, 4]) + 
 ((-1 + p1 + p2 - p3)*(-2 + p3)*(-2 + p4)*w2*z1^3)/(-2 + \[Gamma][3, 4]) + 
 (4*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z1*z2)/(-2 + \[Gamma][3, 4]) - 
 (4*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1*z2)/(-2 + \[Gamma][3, 4]) + 
 ((-2 + p3)*(-2 + p4)*(-13 + 3*p1 + 3*p2 - p3 + 2*p4)*w1*z1^2*z2)/
  (-2 + \[Gamma][3, 4]) - 
 ((-2 + p3)*(-2 + p4)*(-13 + 3*p1 + 3*p2 - p3 + 2*p4)*w2*z1^2*z2)/
  (-2 + \[Gamma][3, 4]) - (2*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z2^2)/
  (-2 + \[Gamma][3, 4]) + (2*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z2^2)/
  (-2 + \[Gamma][3, 4]) - 
 ((-2 + p3)*(-2 + p4)*(-23 + 3*p1 + 3*p2 + p3 + 4*p4)*w1*z1*z2^2)/
  (-2 + \[Gamma][3, 4]) + 
 ((-2 + p3)*(-2 + p4)*(-23 + 3*p1 + 3*p2 + p3 + 4*p4)*w2*z1*z2^2)/
  (-2 + \[Gamma][3, 4]) + ((-2 + p3)*(-2 + p4)*(-11 + p1 + p2 + p3 + 2*p4)*w1*
   z2^3)/(-2 + \[Gamma][3, 4]) - 
 ((-2 + p3)*(-2 + p4)*(-11 + p1 + p2 + p3 + 2*p4)*w2*z2^3)/
  (-2 + \[Gamma][3, 4]) + ((-2 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*
   z1^2)/((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1^2)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p1 + p2)*(-4 + p3)*(-2 + p3)*(-2 + p4)*w1*z1^3)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p1 + p2)*(-4 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^3)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 (2*(-2 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z1*z2)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 (2*(-2 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1*z2)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p1 + p2)*(-2 + p3)*(-7 + 2*p3 - p4)*(-2 + p4)*w1*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p1 + p2)*(-2 + p3)*(-7 + 2*p3 - p4)*(-2 + p4)*w2*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z2^2)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p3 - 2*p4)*(-2 + p4)*w1*z1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p3 - 2*p4)*(-2 + p4)*w2*z1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*(-1 + p4)*w1*z2^3)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*(-1 + p4)*w2*z2^3)/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z1^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(2 - 4*p2 + 4*p3 + p2*p3 - p3^2 + p4 - p3*p4)*w1*z1^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(2 - 4*p2 + 4*p3 + p2*p3 - p3^2 + p4 - p3*p4)*w2*z1^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p3)^2*(-2 + p3)*(-2 + p4)*w1*z1^4)/((1 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][3, 4])) + ((-3 + p3)^2*(-2 + p3)*(-2 + p4)*w2*z1^4)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (2*(-3 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z1*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (2*(-3 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(11 - 7*p2 + 6*p3 + 2*p2*p3 - 2*p3^2 - 3*p4 - p2*p4 - 
    p3*p4 + p4^2)*w1*z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(11 - 7*p2 + 6*p3 + 2*p2*p3 - 2*p3^2 - 3*p4 - p2*p4 - 
    p3*p4 + p4^2)*w2*z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][3, 4])) + ((-2 + p3)*(-5 + 2*p3)*(-2 + p3 - p4)*(-2 + p4)*
   w1*z1^3*z2)/((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-5 + 2*p3)*(-2 + p3 - p4)*(-2 + p4)*w2*z1^3*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p2)*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(16 - 2*p2 + p2*p3 - p3^2 - 9*p4 - 2*p2*p4 + p3*p4 + 
    2*p4^2)*w1*z1*z2^2)/((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(16 - 2*p2 + p2*p3 - p3^2 - 9*p4 - 2*p2*p4 + p3*p4 + 
    2*p4^2)*w2*z1*z2^2)/((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-4 + p3^2 + 6*p4 - 4*p3*p4 + p4^2)*w1*z1^2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-4 + p3^2 + 6*p4 - 4*p3*p4 + p4^2)*w2*z1^2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-7 - p2 + 2*p3 + 5*p4 + p2*p4 - p3*p4 - p4^2)*w1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-7 - p2 + 2*p3 + 5*p4 + p2*p4 - p3*p4 - p4^2)*w2*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(2 - 3*p3 + 3*p4 + 2*p3*p4 - 2*p4^2)*w1*z1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(2 - 3*p3 + 3*p4 + 2*p3*p4 - 2*p4^2)*w2*z1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*(-1 + p4)*w1*z2^4)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*(-1 + p4)*w2*z2^4)/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z1^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-8 + 2*p3 + p4)*w1*z1^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-8 + 2*p3 + p4)*w2*z1^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w1*z1^4*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^4*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (2*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (2*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-14 + 4*p3 + p4)*w1*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-14 + 4*p3 + p4)*w2*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-4 + 2*p3 - p4)*(-2 + p4)*w1*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-4 + 2*p3 - p4)*(-2 + p4)*w2*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-4 + 2*p3 - p4)*(-2 + p4)*w1*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-4 + 2*p3 - p4)*(-2 + p4)*w2*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(1 + p3 - 2*p4)*(-2 + p4)*w1*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(1 + p3 - 2*p4)*(-2 + p4)*w2*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)^2*w1*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)^2*w2*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)^2*w1*z1*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)^2*w2*z1*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 (2*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 (2*(-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w1*z2^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-5 + p3 + p4)*w2*z2^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 (2*(-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1^3)/((2 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][3, 4])) - (2*(-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1^3)/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (6*(-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1^2*z2)/((2 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][3, 4])) + (6*(-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1^2*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (6*(-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1*z2^2)/((2 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][3, 4])) - (6*(-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (2*(-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z2^3)/((2 - p1 + \[Gamma][1, 5])*
   (-2 + \[Gamma][3, 4])) + (2*(-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z2^3)/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-7 + p2 + p3 + p4)*w1*z1^3*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z1^3*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (3*(-2 + p3)*(-2 + p4)*(-7 + p2 + p3 + p4)*w1*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (3*(-2 + p3)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (3*(-2 + p3)*(-2 + p4)*(-7 + p2 + p3 + p4)*w1*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (3*(-2 + p3)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-7 + p2 + p3 + p4)*w1*z2^3*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z2^3*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1^3*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1^3*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (3*(-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (3*(-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (3*(-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (3*(-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z2^3*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z2^3*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*w1*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-6 + 3*p2 - p3)*(-2 + p3)*z1*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-6 + 3*p2 - p3)*(-2 + p3)*w1*z1*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (3*(-2 + p2)*(p2 - p3)*(-2 + p3)*z1^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (3*(-2 + p2)*(p2 - p3)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(6 + p2 - 3*p3)*(-2 + p3)*z1^3*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(6 + p2 - 3*p3)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*z1^4*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-1 + p4)*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-1 + p4)*w1*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (3*(-2 + p2)*(-2 + p3)*(-1 + p4)*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (3*(-2 + p2)*(-2 + p3)*(-1 + p4)*w1*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (3*(-2 + p2)*(-2 + p3)*(-1 + p4)*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (3*(-2 + p2)*(-2 + p3)*(-1 + p4)*w1*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-1 + p4)*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-1 + p4)*w1*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (3*(-2 + p1)*(-2 + p2)*(-2 + p3)*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (3*(-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (3*(-2 + p1)*(-2 + p2)*(-2 + p3)*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (3*(-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*w2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-4 + 2*p2 - p3)*(-2 + p4)*z1*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p2)*(-1 + p2 - p3)*(-2 + p4)*w2*z1*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(1 + p2 - 2*p3)*(-2 + p4)*z1^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-1 + 2*p2 - p3)*(-2 + p3)*(-2 + p4)*w1*z1^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-4 + 3*p2 + p2^2 + 3*p3 - 4*p2*p3 + p3^2)*(-2 + p4)*w2*z1^2*
   (-2 + \[Gamma][3, 4]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((4 + p2 - 2*p3)*(-2 + p3)*(-2 + p4)*w1*z1^3*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(1 + p2 - p3)*(-2 + p3)*(-2 + p4)*w2*z1^3*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w1*z1^4*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^4*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-1 + p2 - p4)*(-2 + p4)*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-3 + p2 + p3 - p4)*(-2 + p4)*w2*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(2*p2 - p3 - 2*p4)*(-2 + p4)*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*(-2 + p4)*(-3 + 2*p2 - p3 + p4)*w1*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + 2*p2 - p3)*(-3 + p2 + p3 - p4)*(-2 + p4)*w2*z1*z2*
   (-2 + \[Gamma][3, 4]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(3 + p2 - 2*p3 - p4)*(-2 + p4)*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-2 + p4)*(p2 - 2*p3 + 2*p4)*w1*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((2 + p2 - 2*p3)*(-3 + p2 + p3 - p4)*(-2 + p4)*w2*z1^2*z2*
   (-2 + \[Gamma][3, 4]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-1 + p3 - p4)*(-2 + p4)*w1*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*(-3 + p2 + p3 - p4)*(-2 + p4)*w2*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p4)^2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-2 + p4)^2*w1*z2^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-4 + p2 + p3)*(-2 + p4)^2*w2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p2)*(-2 + p4)^2*z1*z2^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p3)*(-2 + p4)^2*w1*z1*z2^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-4 + p2 + p3)*(-2 + p4)^2*w2*z1*z2^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p4)^2*z1^2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-2 + p4)^2*w1*z1^2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-4 + p2 + p3)*(-2 + p4)^2*w2*z1^2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-4 + 2*p2 - p3)*z1*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(1 + p2 - 2*p3)*z1^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-1 + 2*p2 - p3)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(4 + p2 - 2*p3)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p1)*(-2 + p2)*(-1 + p4)*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (4*(-2 + p1)*(-2 + p2)*(-1 + p4)*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p1)*(-2 + p3)*(-1 + p4)*w1*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p1)*(-2 + p2)*(-1 + p4)*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (4*(-2 + p1)*(-2 + p3)*(-1 + p4)*w1*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p1)*(-2 + p3)*(-1 + p4)*w1*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p4)*z2^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z2^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p4)*(-5 + p2 + p3 + p4)*w2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p1)*(-2 + p2)*(-2 + p4)*z1*z2^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 (2*(-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1*z2^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p1)*(-2 + p4)*(-5 + p2 + p3 + p4)*w2*z1*z2^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p4)*z1^2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1^2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p1)*(-2 + p4)*(-5 + p2 + p3 + p4)*w2*z1^2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p2)*z2*(-2 + \[Gamma][3, 4]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p2)*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p2)*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1*z2^2*(-2 + \[Gamma][3, 4]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1^2*z2^2*(-2 + \[Gamma][3, 4]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) - 
 (2*(-2 + p2)*(-3 + p3 + p4)*(-6 + p1 + p3 + p4)*z1)/(-1 + \[Gamma][3, 4]) + 
 (2*(-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z1)/(-1 + \[Gamma][3, 4]) + 
 (2*(-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z1)/(-1 + \[Gamma][3, 4]) - 
 ((-2 + p2)*(6 - 9*p1 + p1^2 - 6*p2 + p1*p2 + 14*p3 + p2*p3 - 3*p3^2 + 
    p1*p4 + p2*p4 - 3*p3*p4)*z1^2)/(-1 + \[Gamma][3, 4]) + 
 ((-2 + p3)*(-18 + 5*p1 + 2*p2 + p1*p2 + p2^2 + 10*p3 - 2*p1*p3 - 3*p2*p3 + 
    6*p4 - 2*p1*p4 - 2*p2*p4)*w1*z1^2)/(-1 + \[Gamma][3, 4]) + 
 ((6 - 3*p1 - 6*p2 + p1*p2 + p2^2 + 4*p3 - p2*p3)*(-2 + p4)*w2*z1^2)/
  (-1 + \[Gamma][3, 4]) + ((-2 + p2)*(-2 + p1 + p2 - p3)*(-2 + p3)*z1^3)/
  (-1 + \[Gamma][3, 4]) - 
 ((-2 + p3)*(10 - 6*p1 + p1^2 - 6*p2 + 2*p1*p2 + p2^2 + 4*p3 - p1*p3 - 
    p2*p3 - p4)*w1*z1^3)/(-1 + \[Gamma][3, 4]) - 
 ((-2 + p3)*(-2 + p4)*w2*z1^3)/(-1 + \[Gamma][3, 4]) + 
 (2*(-2 + p2)*(-3 + p3 + p4)*(-6 + p1 + p3 + p4)*z2)/(-1 + \[Gamma][3, 4]) - 
 (2*(-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z2)/(-1 + \[Gamma][3, 4]) - 
 (2*(-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z2)/(-1 + \[Gamma][3, 4]) + 
 (2*(-2 + p2)*(36 - 12*p1 + p1^2 - 6*p2 + p1*p2 - 2*p3 + p1*p3 + p2*p3 - 
    p3^2 - 16*p4 + 2*p1*p4 + p2*p4 + p3*p4 + 2*p4^2)*z1*z2)/
  (-1 + \[Gamma][3, 4]) - 
 (2*(-2 + p3)*(2*p1 - 4*p2 + p1*p2 + p2^2 + 4*p3 - p1*p3 - p2*p3 - p1*p4)*w1*
   z1*z2)/(-1 + \[Gamma][3, 4]) - 
 (2*(-2 + p4)*(24 - 6*p1 - 12*p2 + p1*p2 + p2^2 - 2*p3 + p1*p3 + p2*p3 - 
    6*p4 + p1*p4 + 2*p2*p4)*w2*z1*z2)/(-1 + \[Gamma][3, 4]) - 
 ((-2 + p2)*(12 - 2*p1 - 2*p2 - 12*p3 + 2*p1*p3 + 2*p2*p3 - p1*p4 - p2*p4 + 
    3*p3*p4)*z1^2*z2)/(-1 + \[Gamma][3, 4]) + 
 ((-2 + p3)*(42 - 18*p1 + 2*p1^2 - 18*p2 + 4*p1*p2 + 2*p2^2 - 9*p4 + 
    2*p1*p4 + 2*p2*p4)*w1*z1^2*z2)/(-1 + \[Gamma][3, 4]) - 
 ((18 - 8*p1 + p1^2 - 8*p2 + 2*p1*p2 + p2^2 + 3*p3 - p1*p3 - p2*p3)*(-2 + p4)*
   w2*z1^2*z2)/(-1 + \[Gamma][3, 4]) - 
 ((-2 + p2)*(66 - 15*p1 + p1^2 - 6*p2 + p1*p2 - 18*p3 + 2*p1*p3 + p2*p3 + 
    p3^2 - 32*p4 + 3*p1*p4 + p2*p4 + 5*p3*p4 + 4*p4^2)*z2^2)/
  (-1 + \[Gamma][3, 4]) + 
 ((-2 + p3)*(18 - p1 - 10*p2 + p1*p2 + p2^2 - 2*p3 + p2*p3 - 6*p4 + 2*p2*p4)*
   w1*z2^2)/(-1 + \[Gamma][3, 4]) + 
 ((-2 + p4)*(42 - 9*p1 - 18*p2 + p1*p2 + p2^2 - 8*p3 + 2*p1*p3 + 3*p2*p3 - 
    12*p4 + 2*p1*p4 + 4*p2*p4)*w2*z2^2)/(-1 + \[Gamma][3, 4]) + 
 ((-2 + p2)*(-12 + 2*p1 + 2*p2 - 10*p3 + p1*p3 + p2*p3 + p3^2 + 14*p4 - 
    2*p1*p4 - 2*p2*p4 + 2*p3*p4 - 2*p4^2)*z1*z2^2)/(-1 + \[Gamma][3, 4]) - 
 ((-2 + p3)*(30 - 12*p1 + p1^2 - 12*p2 + 2*p1*p2 + p2^2 - 4*p3 + p1*p3 + 
    p2*p3 - 7*p4 + 2*p1*p4 + 2*p2*p4)*w1*z1*z2^2)/(-1 + \[Gamma][3, 4]) + 
 ((-2 + p4)*(54 - 22*p1 + 2*p1^2 - 22*p2 + 4*p1*p2 + 2*p2^2 + p3 - 8*p4 + 
    2*p1*p4 + 2*p2*p4)*w2*z1*z2^2)/(-1 + \[Gamma][3, 4]) + 
 ((-2 + p2)*(-2 + p4)*(-10 + p1 + p2 + p3 + 2*p4)*z2^3)/
  (-1 + \[Gamma][3, 4]) + ((-2 + p3)*(-2 + p4)*w1*z2^3)/
  (-1 + \[Gamma][3, 4]) - 
 ((-2 + p4)*(38 - 14*p1 + p1^2 - 14*p2 + 2*p1*p2 + p2^2 - 3*p3 + p1*p3 + 
    p2*p3 - 8*p4 + 2*p1*p4 + 2*p2*p4)*w2*z2^3)/(-1 + \[Gamma][3, 4]) + 
 ((-2 + p1)*(-4 + p2)*(-2 + p2)*(-3 + p3 + p4)*z1)/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*(-2 + p3)*z1^2)/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-4 + p2)*(-2 + p2)*(-3 + p3 + p4)*z2)/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*(-1 + p3 - p4)*z1*z2)/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*(-1 + p4)*z2^2)/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p2)*(-2 + p2)*(-4 + p3 + p4)*(-3 + p3 + p4)*z1)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z1)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z1)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-50 + 9*p1 + 16*p2 + 36*p3 - 6*p1*p3 - 12*p2*p3 - 6*p3^2 + 
    p1*p3^2 + 2*p2*p3^2 + 14*p4 - 3*p1*p4 - 4*p2*p4 - 6*p3*p4 + p1*p3*p4 + 
    2*p2*p3*p4)*z1^2)/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-50 + 14*p1 + 36*p2 - 6*p1*p2 - 6*p2^2 + 16*p3 - 4*p1*p3 - 
    12*p2*p3 + 2*p1*p2*p3 + 2*p2^2*p3 + 9*p4 - 3*p1*p4 - 6*p2*p4 + p1*p2*p4 + 
    p2^2*p4)*w1*z1^2)/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((7 - p1 - 6*p2 + p1*p2 + p2^2)*(-2 + p3)*(-2 + p4)*w2*z1^2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-3 + p1 + p2)*(-3 + p3)*(-2 + p3)*z1^3)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-3 + p3)*(-2 + p3)*w1*z1^3)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-3 + p2)*(-2 + p2)*(-4 + p3 + p4)*(-3 + p3 + p4)*z2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-28 + 6*p1 + 8*p2 + 30*p3 - 5*p1*p3 - 10*p2*p3 - 6*p3^2 + 
    p1*p3^2 + 2*p2*p3^2 - 14*p4 + p1*p4 + 6*p2*p4 + 6*p4^2 - p1*p4^2 - 
    2*p2*p4^2)*z1*z2)/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p3)*(-26 + 8*p1 + 18*p2 - 3*p1*p2 - 3*p2^2 + 8*p3 - 2*p1*p3 - 
    6*p2*p3 + p1*p2*p3 + p2^2*p3 + p4 - p1*p4)*w1*z1*z2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 (2*(-2 + p4)*(-10 + 4*p1 + 6*p2 - p1*p2 - p2^2 + p3 - p1*p3 + 8*p4 - 
    2*p1*p4 - 6*p2*p4 + p1*p2*p4 + p2^2*p4)*w2*z1*z2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + p3)*(-1 + p3 - 2*p4)*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p3)*(-3 + p3 - p4)*w1*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w2*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-1 + p4)*(22 - 3*p1 - 8*p2 - 6*p3 + p1*p3 + 2*p2*p3 - 6*p4 + 
    p1*p4 + 2*p2*p4)*z2^2)/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(2 - 2*p1 + 7*p4 - p1*p4 - 6*p2*p4 + p1*p2*p4 + p2^2*p4)*w1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p4)*(-34 + 10*p1 + 24*p2 - 4*p1*p2 - 4*p2^2 + 9*p3 - 3*p1*p3 - 
    6*p2*p3 + p1*p2*p3 + p2^2*p3 + 16*p4 - 4*p1*p4 - 12*p2*p4 + 2*p1*p2*p4 + 
    2*p2^2*p4)*w2*z2^2)/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + 2*p3 - p4)*(-1 + p4)*z1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p3)*p4*w1*z1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-1 + p3 - p4)*(-2 + p4)*w2*z1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + p4)*(-1 + p4)*z2^3)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p4)*(-1 + p4)*w2*z2^3)/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p2)*(-2 + p2)*(-4 + p3 + p4)*(-3 + p3 + p4)*z1)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-4 + p2)*(-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z1)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-4 + p2)*(-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z1)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-4 + p3 + p4)*(12 - 4*p2 - 3*p3 + 2*p2*p3 - p3^2 - p3*p4)*z1^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-32 + 30*p2 - 6*p2^2 + 6*p3 - 7*p2*p3 + 2*p2^2*p3 + 2*p3^2 - 
    p2*p3^2 + 4*p4 - 5*p2*p4 + p2^2*p4 + 2*p3*p4 - p2*p3*p4)*w1*z1^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(-16 + 10*p2 - 2*p2^2 + 2*p3 - 2*p2*p3 + p2^2*p3 + 2*p3^2 - 
    p2*p3^2 + 2*p3*p4 - p2*p3*p4)*w2*z1^2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p3)*(-2 - 3*p2 + 8*p3 + p2*p3 - 2*p3^2 + 2*p4 - 2*p3*p4)*
   z1^3)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(4 + 6*p2 - 3*p2^2 - 12*p3 + 4*p2*p3 + p2^2*p3 + 4*p3^2 - 
    2*p2*p3^2 - 4*p4 + p2*p4 + 2*p3*p4 - p2*p3*p4)*w1*z1^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-p2 - 2*p3 + p2*p3)*(-2 + p4)*w2*z1^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)^2*z1^4)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-3 + p3)*(-2 + p3)^2*w1*z1^4)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-4 + p2)*(-2 + p2)*(-4 + p3 + p4)*(-3 + p3 + p4)*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p2)*(-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p2)*(-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-4 + p3 + p4)*(9 - 2*p2 - 4*p3 + 2*p2*p3 - p3^2 + 2*p4 - 
    2*p2*p4 + p4^2)*z1*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-34 + 33*p2 - 6*p2^2 + 8*p3 - 8*p2*p3 + 2*p2^2*p3 + 2*p3^2 - 
    p2*p3^2 + 4*p4 - 4*p2*p4 - 2*p4^2 + p2*p4^2)*w1*z1*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(2 + 7*p2 - 2*p2^2 - 2*p2*p3 - 2*p3^2 + p2*p3^2 + 4*p4 - 
    6*p2*p4 + 2*p2^2*p4 + 2*p4^2 - p2*p4^2)*w2*z1*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-4 + 2*p2 - 2*p3 - 3*p2*p3 + 8*p3^2 + p2*p3^2 - 2*p3^3 + 8*p4 + 
    4*p2*p4 - 14*p3*p4 - 2*p2*p3*p4 + 2*p3^2*p4 - 4*p4^2 + 4*p3*p4^2)*z1^2*
   z2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-8 + 12*p2 - 3*p2^2 - 8*p3 + 2*p2*p3 + p2^2*p3 + 4*p3^2 - 
    2*p2*p3^2 + 6*p4 - 2*p2*p4 - p2^2*p4 - 4*p3*p4 + 2*p2*p3*p4 - 2*p4^2 + 
    p2*p4^2)*w1*z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p4)*(-4 + 8*p2 - 2*p2^2 - 2*p3 - 2*p2*p3 + p2^2*p3 - 4*p4 + 2*p2*p4 + 
    6*p3*p4 - 3*p2*p3*p4)*w2*z1^2*z2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(1 - 2*p3 + p3^2 + 5*p4 - 3*p3*p4)*z1^3*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + 3*p2 + 8*p3 - 4*p2*p3 - 2*p3^2 + p2*p3^2 - 10*p4 + 
    4*p2*p4 + 4*p3*p4 - 2*p2*p3*p4)*w1*z1^3*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-p2 - 2*p3 + p2*p3)*(-2 + p4)*w2*z1^3*z2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-3 + 2*p2 - p3 - p4)*(-1 + p4)*(-4 + p3 + p4)*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(2 - 3*p2 - 2*p3 + p2*p3 - p2*p4 + p2^2*p4 + 2*p3*p4 - p2*p3*p4 + 
    2*p4^2 - p2*p4^2)*w1*z2^2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - 
 ((-2 + p4)*(-14 + 17*p2 - 4*p2^2 + 2*p3 - 4*p2*p3 + p2^2*p3 + 4*p4 - 
    6*p2*p4 + 2*p2^2*p4 + 2*p3*p4 - p2*p3*p4 + 2*p4^2 - p2*p4^2)*w2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-1 + p4)*(4 - 2*p2 + 12*p3 + 2*p2*p3 - 4*p3^2 - 6*p4 - p2*p4 - 
    2*p3*p4 + 2*p4^2)*z1*z2^2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(16 - 6*p2 - 4*p3 + 2*p2*p3 - 8*p4 + p2*p4 + p2^2*p4 + 6*p3*p4 - 
    3*p2*p3*p4)*w1*z1*z2^2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(-20 + 10*p2 - p2^2 - p2*p3 + p2^2*p3 + 2*p3^2 - p2*p3^2 + 8*p4 - 
    2*p2*p4 - p2^2*p4 + 4*p3*p4 - 2*p2*p3*p4 - 4*p4^2 + 2*p2*p4^2)*w2*z1*
   z2^2)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-1 + p4)*(2 - 5*p3 + 3*p3^2 + 4*p4 - 3*p3*p4)*z1^2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-14 + 3*p2 + 2*p3 - p2*p3 + 8*p4 - 2*p2*p4 - 4*p3*p4 + 
    2*p2*p3*p4 + 2*p4^2 - p2*p4^2)*w1*z1^2*z2^2)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(12 - 2*p2 - 4*p3 - 2*p3^2 + p2*p3^2 - 4*p4 + 2*p2*p4 + 4*p3*p4 - 
    2*p2*p3*p4)*w2*z1^2*z2^2)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(6 + p2 - 2*p3 - 2*p4)*(-2 + p4)*
   (-1 + p4)*z2^3)/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-2 - 2*p4 + p2*p4)*w1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(16 - 4*p2 - p2^2 - 6*p3 + 2*p2*p3 - 12*p4 + 4*p2*p4 + p2^2*p4 + 
    2*p3*p4 - p2*p3*p4 + 4*p4^2 - 2*p2*p4^2)*w2*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-1 + 3*p3 - p4)*(-2 + p4)*(-1 + p4)*z1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-2 - 2*p4 + p2*p4)*w1*z1*z2^3)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(-6 + p2 + 8*p3 - 3*p2*p3 - 4*p4 + 2*p2*p4 - 4*p3*p4 + 
    2*p2*p3*p4 + 2*p4^2 - p2*p4^2)*w2*z1*z2^3)/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-3 + p4)*(-2 + p4)*(-1 + p4)*z2^4)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*(-1 + p4)*w2*z2^4)/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-4 + p3 + p4)*(-3 + p3 + p4)*z1*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z1*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z1*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-4 + p3 + p4)*(-7 + 3*p3 + p4)*z1^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(16 - 9*p2 - 6*p3 + 3*p2*p3 - 3*p4 + 2*p2*p4)*w1*z1^2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p4)*(12 - 5*p2 - 5*p3 + 2*p2*p3 - 2*p4 + p2*p4)*w2*z1^2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-11 + 3*p3 + 2*p4)*z1^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(16 - 9*p2 - 6*p3 + 3*p2*p3 - p4 + p2*p4)*w1*z1^3*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p2)*(-2 + p3)*(-2 + p4)*w2*z1^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*z1^4*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-4 + p3 + p4)*(-3 + p3 + p4)*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-5 + 3*p3 - p4)*(-4 + p3 + p4)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(14 - 9*p2 - 6*p3 + 3*p2*p3 + p2*p4)*w1*z1*z2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(6 - p2 - 4*p3 + p2*p3 + 2*p4 - p2*p4)*w2*z1*z2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(10 - 13*p3 + 3*p3^2 + 10*p4 - 2*p3*p4 - 2*p4^2)*z1^2*z2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(16 - 9*p2 - 6*p3 + 3*p2*p3 + 3*p4 - p2*p4)*w1*z1^2*z2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(6 - 4*p2 - p3 + p2*p3 - 4*p4 + 2*p2*p4)*w2*z1^2*z2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-1 + p3 - 2*p4)*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(8 - 3*p2 - 2*p3 + p2*p3 + p4 - p2*p4)*w1*z1^3*z2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-3 + p2)*(-2 + p3)*(-2 + p4)*w2*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p2)*(-1 + p4)*(-4 + p3 + p4)*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(2 - 3*p4 + p2*p4)*w1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(6 - 4*p2 - p3 + p2*p3 - 4*p4 + 2*p2*p4)*w2*z2^2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-1 + p4)*(-10 + 4*p3 + p4)*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 - 3*p4 + 2*p2*p4)*w1*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p4)*(12 - 5*p2 - 5*p3 + 2*p2*p3 - 2*p4 + p2*p4)*w2*z1*z2^2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + 2*p3 - p4)*(-1 + p4)*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-4 + p2*p4)*w1*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(6 - p2 - 4*p3 + p2*p3 + 2*p4 - p2*p4)*w2*z1^2*z2^2*
   (-2 + \[Gamma][1, 2]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p4)*(-1 + p4)*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*w1*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p4)*(-p2 + p3 - 2*p4 + p2*p4)*w2*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p4)*(-1 + p4)*z1*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*w1*z1*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(-p2 + p3 - 2*p4 + p2*p4)*w2*z1*z2^3*(-2 + \[Gamma][1, 2]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p2)*(-3 + p3 + p4)*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-3 + p3 + p4)*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-4 + p3 + p4)*(-3 + p3 + p4)*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-1 + p3)*(-4 + p3 + p4)*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(10 - 3*p1 - 3*p2 - 4*p3 + p1*p3 + p2*p3 - 3*p4 + p1*p4 + p2*p4)*
   w1*z1^2*(1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1 + p2 - p3)*(-2 + p4)*w2*z1^2*
   (1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-4 + p3 + p4)*(-3 + p3 + p4)*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-3 + p3 + p4)*w1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p4)*(-3 + p3 + p4)*w2*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(1 + p3 - p4)*(-4 + p3 + p4)*z1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(8 - 3*p1 - 3*p2 - 4*p3 + p1*p3 + p2*p3 - 2*p4 + p1*p4 + p2*p4)*
   w1*z1*z2*(1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) - 
 ((-2 + p4)*(16 - 5*p1 - 5*p2 - 2*p3 + p1*p3 + p2*p3 - 4*p4 + p1*p4 + p2*p4)*
   w2*z1*z2*(1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-2 + p4)*(-4 + p3 + p4)*z2^2*
   (1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*w1*z2^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p4)*(14 - 4*p1 - 4*p2 - 3*p3 + p1*p3 + p2*p3 - 4*p4 + p1*p4 + p2*p4)*
   w2*z2^2*(1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(-3 + p2)*(-2 + p2)*(-3 + p3 + p4)*z1)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p2)*(13 - 3*p2 - p3 + p2*p3 - p3^2 - 2*p4 - p3*p4)*z1^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(13 - 5*p2 - 2*p3 + p2*p3 - 3*p4 + p2*p4)*w1*z1^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-1 + p2 - p3)*(-2 + p4)*w2*z1^2)/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p2)*(-2 + p3)*p3*z1^3)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p3)*(7 - 5*p2 + 3*p3 + p2*p3 - p3^2 - p3*p4)*w1*z1^3)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-3 + p3)*(-2 + p3)^2*w1*z1^4)/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-3 + p2)*(-2 + p2)*(-3 + p3 + p4)*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(23 - 3*p2 - 4*p3 + p2*p3 - p3^2 - 6*p4 - p2*p4 + p4^2)*
   z1*z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p3)*(20 - 7*p2 - 2*p3 + p2*p3 - 4*p4 + p2*p4)*w1*z1*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(4 - p2 - 4*p3 + p2*p3 - 2*p4 + p2*p4)*w2*z1*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + p3 + p3^2 + p4 - 2*p3*p4)*z1^2*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(17 - 7*p2 + 2*p3 + p2*p3 - p3^2 - 4*p4 - p2*p4 + p4^2)*
   w1*z1^2*z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p4)*(8 - 4*p2 + 2*p3 + p2*p3 - p3^2 - p4 - p3*p4)*w2*z1^2*
   z2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(3 - 4*p3 + p3^2 + 4*p4 - 2*p3*p4)*w1*z1^3*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p3)*(-1 + p3)*(-2 + p4)*w2*z1^3*z2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-10 + 3*p3 + 4*p4 + p2*p4 - p3*p4 - p4^2)*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p3)*(-7 + 2*p2 + p4)*w1*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p4)*(5 - 2*p2 - 3*p3 + p2*p3 - 2*p4 + p2*p4)*w2*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-2 - 3*p3 + 3*p4 + 2*p3*p4 - p4^2)*z1*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(-10 + 2*p2 + p3 + 4*p4 + p2*p4 - p3*p4 - p4^2)*w1*z1*
   z2^2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(19 - 5*p2 + p2*p3 - p3^2 - 6*p4 - p2*p4 + p4^2)*w2*z1*
   z2^2)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(3 - p3 - 2*p4 + 2*p3*p4 - p4^2)*w1*z1^2*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(-2 + p3^2 + 2*p4 - 2*p3*p4)*w2*z1^2*z2^2)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + p4)^2*z2^3)/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(-11 + p2 + 2*p3 + 5*p4 + p2*p4 - p3*p4 - p4^2)*w2*
   z2^3)/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*p4*w1*z1*z2^3)/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(1 - 3*p3 + 2*p4 + 2*p3*p4 - p4^2)*w2*z1*z2^3)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-3 + p4)*(-2 + p4)*(-1 + p4)*w2*z2^4)/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p2)*(-3 + p3 + p4)*z1*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-5 + 2*p3 + p4)*z1^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p3)*(-4 + p3 + p4)*w1*z1^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(-7 + 2*p3 + p4)*w1*z1^3*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-3 + p3 + p4)*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p1)*(-2 + p2)*(-2 + p3)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(-5 + p3 + p4)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p4)*(-3 + p3 + p4)*w2*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-1 + p3 - p4)*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p1)*(-4 + p3)*(-2 + p3)*w1*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(-5 + 2*p3 + p4)*w2*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(-3 + p3 - p4)*w1*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p2)*(-1 + p4)*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*w1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(-3 + p3 + p4)*w2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-1 + p4)*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p3)*(1 + p4)*w1*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*p4*w1*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-1 + p3 - p4)*(-2 + p4)*w2*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p4)*(-1 + p4)*w2*z2^3*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(-1 + p4)*w2*z1*z2^3*(-2 + \[Gamma][1, 2]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p2)*z1^2)/((3 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^3)/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (4*(-3 + p1)*(-2 + p1)*(-2 + p2)*z1*z2)/((3 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - (4*(-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^2*z2)/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1^2*z2)/((3 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-3 + p1)*(-2 + p1)*(-2 + p2)*z2^2)/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1*z2^2)/((3 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - (4*(-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1*z2^2)/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z2^3)/((3 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-4 + p3 + p4)*z1^2*
   (-2 + \[Gamma][2, 3]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-2 + p4)*w2*z1^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 (2*(-2 + p2)*(-4 + p3 + p4)*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 (2*(-4 + p1 + p2)*(-2 + p3)*w1*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 (2*(-4 + p1 + p2)*(-2 + p4)*w2*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-4 + p3 + p4)*z2^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-2 + p3)*w1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-2 + p4)*w2*z2^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-4 + p3 + p4)*(-7 + p2 + p3 + p4)*z1^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-7 + p2 + p3 + p4)*w1*z1^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z1^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-7 + p2 + p3 + p4)*z1^3*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p3)*(-7 + p2 + p3 + p4)*w1*z1^3*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p2)*(-4 + p3 + p4)*(-7 + p2 + p3 + p4)*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-2 + p2)*(-2 + p3)*(-7 + p2 + p3 + p4)*w1*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-2 + p2)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + 2*p3 - p4)*(-7 + p2 + p3 + p4)*z1^2*z2*
   (-2 + \[Gamma][2, 3]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p2)*(-2 + p3)*(-7 + p2 + p3 + p4)*w1*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-4 + p3 + p4)*(-7 + p2 + p3 + p4)*z2^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-7 + p2 + p3 + p4)*w1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z2^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(2 + p3 - 2*p4)*(-7 + p2 + p3 + p4)*z1*z2^2*
   (-2 + \[Gamma][2, 3]))/((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p3)*(-7 + p2 + p3 + p4)*w1*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p2)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p4)*(-7 + p2 + p3 + p4)*z2^3*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p4)*(-7 + p2 + p3 + p4)*w2*z2^3*(-2 + \[Gamma][2, 3]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-9 + p2 + 2*p3 + 2*p4)*z1^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-3 + p2)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-3 + p2)*(-2 + p4)*w2*z1^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(-8 + 2*p2 + p3 + p4)*w1*z1^3*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p1)*(-2 + p2)*(-9 + p2 + 2*p3 + 2*p4)*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-2 + p1)*(-3 + p2)*(-2 + p3)*w1*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-2 + p1)*(-3 + p2)*(-2 + p4)*w2*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + 2*p3 - p4)*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p1)*(-2 + p3)*(-8 + 2*p2 + p3 + p4)*w1*z1^2*z2*
   (-2 + \[Gamma][2, 3]))/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(-8 + 2*p2 + p3 + p4)*w2*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-9 + p2 + 2*p3 + 2*p4)*z2^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-3 + p2)*(-2 + p3)*w1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-3 + p2)*(-2 + p4)*w2*z2^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p2)*(2 + p3 - 2*p4)*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p3)*(-8 + 2*p2 + p3 + p4)*w1*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p1)*(-2 + p4)*(-8 + 2*p2 + p3 + p4)*w2*z1*z2^2*
   (-2 + \[Gamma][2, 3]))/((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p4)*z2^3*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p4)*(-8 + 2*p2 + p3 + p4)*w2*z2^3*(-2 + \[Gamma][2, 3]))/
  ((2 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p2)*z1^2*(-2 + \[Gamma][2, 3]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][2, 3]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p2)*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1^2*z2*(-2 + \[Gamma][2, 3]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p2)*z2^2*(-2 + \[Gamma][2, 3]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p3)*w1*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-3 + p1)*(-2 + p1)*(-2 + p4)*w2*z2^3*(-2 + \[Gamma][2, 3]))/
  ((3 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-3 + p2)*(-2 + p2)*(-4 + p1 + p3))/(1 - p4 + \[Gamma][4, 5]) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*w1)/(1 - p4 + \[Gamma][4, 5]) + 
 ((-2 + p2)*(4 - 6*p2 + p1*p2 + 2*p3 - p1*p3 + 2*p2*p3 - p3^2)*z1)/
  (1 - p4 + \[Gamma][4, 5]) - ((-2 + p2)*(-4 + p1 + 2*p2 - p3)*(-2 + p3)*w1*
   z1)/(1 - p4 + \[Gamma][4, 5]) + 
 ((-2 + p2)*(16 - 3*p1 + 2*p2 - 11*p3 + p1*p3 - p2*p3 + 2*p3^2)*z1^2)/
  (1 - p4 + \[Gamma][4, 5]) + 
 ((-2 + p3)*(-14 + 2*p1 + p2 + p1*p2 + p2^2 + 6*p3 - p1*p3 - 2*p2*p3)*w1*
   z1^2)/(1 - p4 + \[Gamma][4, 5]) - ((-2 + p2)*(-4 + p3)*(-2 + p3)*z1^3)/
  (1 - p4 + \[Gamma][4, 5]) + ((-4 + p1 + p2)*(-4 + p3)*(-2 + p3)*w1*z1^3)/
  (1 - p4 + \[Gamma][4, 5]) + (2*(-2 + p2)*(-4 + p1 + p3)*(-7 + p1 + p2 + p3)*
   z2)/(1 - p4 + \[Gamma][4, 5]) - 
 (2*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z2)/
  (1 - p4 + \[Gamma][4, 5]) - (2*(-2 + p2)*(-7 + p1 + p2 + p3)*
   (-6 + p1 + 2*p3)*z1*z2)/(1 - p4 + \[Gamma][4, 5]) + 
 (2*(-6 + p1 + 2*p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1*z2)/
  (1 - p4 + \[Gamma][4, 5]) + (2*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1^2*
   z2)/(1 - p4 + \[Gamma][4, 5]) - 
 (2*(-4 + p1 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1^2*z2)/
  (1 - p4 + \[Gamma][4, 5]) + ((-2 + p1)*(-3 + p2)^2*(-2 + p2))/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(-2 - p1 - 4*p2 + p1*p2 + p2^2 + 4*p3 - p2*p3)*z1)/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*(-3 + p3)*z1^2)/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-4 + p2)*(-2 + p2)*(-7 + p1 + p2 + p3)*z2)/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*(-7 + p1 + p2 + p3)*z1*z2)/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)^2*(-2 + p3))/((-1 + \[Gamma][1, 2])*
   (1 - p4 + \[Gamma][4, 5])) - ((-3 + p2)*(-2 + p2)^2*(-2 + p3)*w1)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-4 + 4*p1 + 12*p2 - 2*p1*p2 - 4*p2^2 - 6*p3 - p1*p3 - 4*p2*p3 + 
    p1*p2*p3 + 2*p2^2*p3 + 3*p3^2 - p2*p3^2)*z1)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(2 - 2*p1 - 8*p2 + 2*p1*p2 + 2*p2^2 + 3*p3 - p2*p3)*w1*
   z1)/((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(32 - 4*p1 - 6*p2 - 2*p1*p2 - 2*p2^2 - 30*p3 + 5*p1*p3 + 
    7*p2*p3 + p1*p2*p3 + p2^2*p3 + 6*p3^2 - p1*p3^2 - 2*p2*p3^2)*z1^2)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-4 + p1 + p2)*(-2 + p3)*(-12 + 3*p2 + p1*p2 + p2^2 + 4*p3 - 2*p2*p3)*w1*
   z1^2)/((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p1 + p2)*(-4 + p3)*(-2 + p3)*z1^3)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-4 + p3)*(-2 + p3)*w1*z1^3)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z2)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z2)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-6 + p1 + 2*p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1*z2)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-4 + p1 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1*z2)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-6 + p1 + p2)*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*w1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-8 + p1 + 2*p2)*(-2 + p3)*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-5 + p1 + p2)*(-2 + p3)*w1*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-5 + p1 + p2)*(-2 + p3)*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-5 + p1 + p2)*(-4 + p1 + p2)*(-2 + p3)*w1*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)^2*(-2 + p2)*(-2 + p3))/((-2 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) - ((-3 + p2)^2*(-2 + p2)*(-2 + p3)*w1)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(6 - 7*p2 + 2*p2^2 + 5*p3 - 2*p2*p3)*z1)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(6 - 7*p2 + 2*p2^2 + 5*p3 - 2*p2*p3)*w1*z1)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-6 + 4*p2 + p2^2 + 4*p3 - 4*p2*p3 + p3^2)*z1^2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-6 + 4*p2 + p2^2 + 4*p3 - 4*p2*p3 + p3^2)*w1*z1^2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-6 - 5*p2 + 7*p3 + 2*p2*p3 - 2*p3^2)*z1^3)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-6 - 5*p2 + 7*p3 + 2*p2*p3 - 2*p3^2)*w1*z1^3)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p3)^2*(-2 + p3)*z1^4)/((-2 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) - ((-2 + p2)*(-3 + p3)^2*(-2 + p3)*w1*z1^4)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-4 + p2)*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-4 + p2)*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-7 + 2*p2 - p3)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1*z2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-7 + 2*p2 - p3)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1*z2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p2 - 2*p3)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1^2*z2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p2 - 2*p3)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1^2*z2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-1 + p3)*(-7 + p1 + p2 + p3)*z1^3*z2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-1 + p3)*(-7 + p1 + p2 + p3)*w1*z1^3*z2)/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*w1*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-6 + 3*p2 - p3)*(-2 + p3)*z1*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-6 + 3*p2 - p3)*(-2 + p3)*w1*z1*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 (3*(-2 + p2)*(p2 - p3)*(-2 + p3)*z1^2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 (3*(-2 + p2)*(p2 - p3)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(6 + p2 - 3*p3)*(-2 + p3)*z1^3*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(6 + p2 - 3*p3)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*z1^4*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 (3*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 (3*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 (3*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 (3*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*w1*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-4 + 2*p2 - p3)*(-2 + p3)*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-4 + 2*p2 - p3)*(-2 + p3)*w1*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(1 + p2 - 2*p3)*(-2 + p3)*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(1 + p2 - 2*p3)*(-2 + p3)*w1*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)^2*z1^3*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)^2*w1*z1^3*(1 - p1 + \[Gamma][1, 5]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(-7 + p1 + p2 + p3)*z1*(-2 + \[Gamma][2, 3]))/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-7 + p1 + p2 + p3)*z2*(-2 + \[Gamma][2, 3]))/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-4 + p1 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-4 + p1 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1*z2*
   (-2 + \[Gamma][2, 3]))/((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-3 + p2)^2*(-2 + p2))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-10 + 4*p1 + 6*p2 - 3*p1*p2 - 2*p2^2 + p1*p2^2 - 9*p3 + 
    5*p1*p3 + 4*p2*p3 - 2*p1*p2*p3)*z1)/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + ((-2 + p2)*(5 - 2*p1 - 2*p2 + p1*p2)*
   (-2 + p3)*w1*z1)/((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(2 + p1 + 6*p2 - 3*p1*p2 - p1*p3 - 4*p2*p3 + 2*p1*p2*p3 + 
    2*p3^2 - p1*p3^2)*z1^2)/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-2 - p1 + p1*p2 - 2*p2^2 + p1*p2^2 - 6*p3 + 3*p1*p3 + 4*p2*p3 - 
    2*p1*p2*p3)*w1*z1^2)/((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(5 - 2*p1 - 2*p3 + p1*p3)*z1^3)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(10 - 4*p1 + 9*p2 - 5*p1*p2 - 6*p3 + 3*p1*p3 - 4*p2*p3 + 
    2*p1*p2*p3 + 2*p3^2 - p1*p3^2)*w1*z1^3)/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) - ((-2 + p1)*(-3 + p3)^2*(-2 + p3)*w1*z1^4)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)*(-7 + p1 + p2 + p3)*z2)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-3 + p2 - p3)*(-7 + p1 + p2 + p3)*z1*z2)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1*z2)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*p3*(-7 + p1 + p2 + p3)*z1^2*z2)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-1 + p2 - p3)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1^2*z2)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p3)*(-1 + p3)*(-7 + p1 + p2 + p3)*w1*z1^3*z2)/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-4 + 2*p2 - p3)*z1*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(1 + p2 - 2*p3)*z1^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-1 + 2*p2 - p3)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(4 + p2 - 2*p3)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-7 + p1 + p2 + p3)*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p1)*(-2 + p2)*(-7 + p1 + p2 + p3)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-7 + p1 + p2 + p3)*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p1)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p3)*(-7 + p1 + p2 + p3)*w1*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(8 - 3*p1 - 2*p2 + p1*p2 + p3 - p1*p3)*z1*
   (1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) - ((-3 + p1)*(-2 + p2)*(-2 + p3)*w1*z1*
   (1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-4 + p1*p3)*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(6 - p1 - 4*p2 + p1*p2 + 2*p3 - p1*p3)*w1*z1^2*
   (1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][2, 3])*
   (1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*z1^3*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-p1 + p2 - 2*p3 + p1*p3)*w1*z1^3*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(-8 + p1 + 2*p2)*z1*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*w1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(16 - p1 - 6*p2 - 9*p3 + p1*p3 + 3*p2*p3)*z1*
   (-2 + \[Gamma][3, 4]))/((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-11 + 2*p1 + 3*p2)*(-2 + p3)*w1*z1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(16 - 3*p1 - 6*p2 - 9*p3 + 2*p1*p3 + 3*p2*p3)*z1^2*
   (-2 + \[Gamma][3, 4]))/((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-4 + p1 + p2)*(-7 + p1 + 3*p2)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + p3)*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p3)*w1*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-6 + 3*p2 - p3)*(-2 + p3)*z1*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-6 + 3*p2 - p3)*(-2 + p3)*w1*z1*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 (3*(-2 + p2)*(p2 - p3)*(-2 + p3)*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 (3*(-2 + p2)*(p2 - p3)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(6 + p2 - 3*p3)*(-2 + p3)*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(6 + p2 - 3*p3)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*z1^4*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][3, 4]))/
  ((-2 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-3 + p2)*(-2 + p2)*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(-4 + 2*p2 - p3)*z1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*w1*z1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(1 + p2 - 2*p3)*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-1 + 2*p2 - p3)*(-2 + p3)*w1*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(4 + p2 - 2*p3)*(-2 + p3)*w1*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-3 + p3)*(-2 + p3)*w1*z1^4*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(1 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)^2*(-2 + p3)*z1*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)^2*(-2 + p3)*w1*z1*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-1 + 2*p2 - p3)*(-2 + p3)*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-1 + 2*p2 - p3)*(-2 + p3)*w1*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(4 + p2 - 2*p3)*(-2 + p3)*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(4 + p2 - 2*p3)*(-2 + p3)*w1*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*z1^4*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*w1*z1^4*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)^2*(-2 + p3)*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)^2*(-2 + p3)*w1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(4 + p2 - 2*p3)*(-2 + p3)*z1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(4 + p2 - 2*p3)*(-2 + p3)*w1*z1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-14 + p2 + 4*p3)*z1^2*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-14 + p2 + 4*p3)*w1*z1^2*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-8 + p2 + 2*p3)*z1^3*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-8 + p2 + 2*p3)*w1*z1^3*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*w1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 (2*(-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 (2*(-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*w1*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*z1^2*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*(-5 + p2 + p3)*w1*z1^2*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(-2*p2 + p3 - p4 + p2*p4)*z1*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-2 + p3)*w1*z1*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-1 + p2)*(-2 + p4)*w2*z1*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-6 - 2*p2 + 4*p3 + p4 + p2*p4 - p3*p4)*z1^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p3)*(-4 + p2*p4)*w1*z1^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-1 + p2)*(2 + p2 - 2*p3)*(-2 + p4)*w2*z1^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p2)*(-2 + p3)*(-3 + p4)*z1^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*(-8 - p2 + 2*p3 + 3*p4 + p2*p4 - p3*p4)*w1*z1^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((1 + 2*p2 - p3)*(-2 + p3)*(-2 + p4)*w2*z1^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-3 + p3)*(-2 + p3)*(-2 + p4)*w1*z1^4*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^4*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p2)*(-2*p2 + p3 - p4 + p2*p4)*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p2)*(-2 + p3)*w1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p2)*(-1 + p2)*(-2 + p4)*w2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(12 - 2*p2 - 5*p3 - 5*p4 + p2*p4 + 2*p3*p4)*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p3)*(-2 - 3*p2 + 2*p2*p4)*w1*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-1 + p2)*(-10 + p2 + 4*p3)*(-2 + p4)*w2*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(6 - 4*p2 - p3 - 4*p4 + 2*p2*p4 + p3*p4)*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(-16 - 3*p2 + 6*p3 + 9*p4 + p2*p4 - 3*p3*p4)*w1*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + 
 ((-10 - 10*p2 + 2*p2^2 + 13*p3 + 2*p2*p3 - 3*p3^2)*(-2 + p4)*w2*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p2)*(-2 + p3)*(-3 + p4)*z1^3*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p3)*(16 - p2 - 6*p3 - 9*p4 + p2*p4 + 3*p3*p4)*w1*z1^3*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p3)*(-11 + 2*p2 + 3*p3)*(-2 + p4)*w2*z1^3*
   z2*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - 
 ((-2 + p2)*(6 - 4*p2 - p3 - 4*p4 + 2*p2*p4 + p3*p4)*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p3)*(2 - 3*p2 + p2*p4)*w1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + (2*(-1 + p2)*(-4 + p2 + p3)*(-2 + p4)*w2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(-6 - 2*p2 + 4*p3 + p4 + p2*p4 - p3*p4)*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p3)*(14 - 6*p3 - 9*p4 + p2*p4 + 3*p3*p4)*
   w1*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((5 + p2 - 3*p3)*(-4 + p2 + p3)*(-2 + p4)*w2*z1*
   z2^2*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + 
 ((-2 + p2)*(12 - 2*p2 - 5*p3 - 5*p4 + p2*p4 + 2*p3*p4)*z1^2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + 
 ((-2 + p3)*(16 - 3*p2 - 6*p3 - 9*p4 + 2*p2*p4 + 3*p3*p4)*w1*z1^2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-4 + p2 + p3)*(-7 + p2 + 3*p3)*(-2 + p4)*w2*
   z1^2*z2^2*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p2)*(-3 + p2 + p3)*(-2 + p4)*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p3)*(-3 + p2 + p3)*(-2 + p4)*w1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-4 + p2 + p3)*(-3 + p2 + p3)*(-2 + p4)*w2*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p2)*(-3 + p2 + p3)*(-2 + p4)*z1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p3)*(-3 + p2 + p3)*(-2 + p4)*w1*z1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-4 + p2 + p3)*(-3 + p2 + p3)*(-2 + p4)*w2*z1*
   z2^3*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*(-2 + p2)*(-1 + p2)*z1*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(-2 + p2)*(1 + p2 - p3)*z1^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*p2*(-2 + p3)*w1*z1^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(3 + p2 - p3)*(-2 + p3)*w1*z1^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(-3 + p3)*(-2 + p3)*w1*z1^4*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(-2 + p2)*(-1 + p2)*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + (2*(-2 + p1)*(-2 + p2)*(-2 + p3)*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(1 + p2)*(-2 + p3)*w1*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*(-1 + p2)*(-2 + p4)*w2*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*(-2 + p2)*(-5 + p2 + 2*p3)*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + (2*(-2 + p1)*(-4 + p3)*(-2 + p3)*w1*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(1 + p2 - p3)*(-2 + p4)*w2*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*(-2 + p3)*(-7 + p2 + 2*p3)*w1*z1^3*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1^3*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*(-2 + p2)*(-3 + p2 + p3)*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*(-2 + p3)*w1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(-1 + p2)*(-2 + p4)*w2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(-2 + p2)*(-3 + p2 + p3)*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*(-2 + p3)*(-5 + p2 + p3)*w1*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + (2*(-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(-2 + p3)*(-4 + p2 + p3)*w1*z1^2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*(-5 + p2 + 2*p3)*(-2 + p4)*w2*z1^2*
   z2^2*(1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) - ((-2 + p1)*(-3 + p2 + p3)*(-2 + p4)*w2*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-2 + p1)*(-3 + p2 + p3)*(-2 + p4)*w2*z1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][2, 3])) + ((-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w1*z1^3*
   (1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w2*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 (3*(-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w1*z1^2*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 (3*(-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w2*z1^2*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 (3*(-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 (3*(-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w2*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w1*z2^3*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w2*z2^3*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-6 + p3 + p4)*w1*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-6 + p3 + p4)*w2*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w1*z1^4*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^4*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (3*(-2 + p3)*(-2 + p4)*(-6 + p3 + p4)*w1*z1^2*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (3*(-2 + p3)*(-2 + p4)*(-6 + p3 + p4)*w2*z1^2*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-6 + 3*p3 - p4)*(-2 + p4)*w1*z1^3*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-6 + 3*p3 - p4)*(-2 + p4)*w2*z1^3*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (3*(-2 + p3)*(-2 + p4)*(-6 + p3 + p4)*w1*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (3*(-2 + p3)*(-2 + p4)*(-6 + p3 + p4)*w2*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 (3*(-2 + p3)*(p3 - p4)*(-2 + p4)*w1*z1^2*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 (3*(-2 + p3)*(p3 - p4)*(-2 + p4)*w2*z1^2*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-2 + p4)*(-6 + p3 + p4)*w1*z2^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-2 + p4)*(-6 + p3 + p4)*w2*z2^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(6 + p3 - 3*p4)*(-2 + p4)*w1*z1*z2^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(6 + p3 - 3*p4)*(-2 + p4)*w2*z1*z2^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) - 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z2^4*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w2*z2^4*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-2 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*z1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p1)*(-2 + p2)*(-5 + p1 + p2)*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((-2 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(10 - 3*p1 - 4*p2 - 3*p3 + p1*p3 + p2*p3 - 3*p4 + p1*p4 + p2*p4)*
   z1^2*(1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) - ((-1 + p2)*(-4 + p1 + p2)*(-2 + p3)*w1*z1^2*
   (1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-1 + p2)*(-4 + p1 + p2)*(-2 + p4)*w2*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + p3)*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p3)*w1*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p2)*(10 - 3*p1 - 4*p2 - 3*p3 + p1*p3 + p2*p3 - 3*p4 + p1*p4 + 
    p2*p4)*z1*z2*(1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) + (2*(-1 + p2)*(-4 + p1 + p2)*(-2 + p3)*w1*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 (2*(-1 + p2)*(-4 + p1 + p2)*(-2 + p4)*w2*z1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + 2*p3 - p4)*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 (2*(-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p3)*w1*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p4)*w2*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(10 - 3*p1 - 4*p2 - 3*p3 + p1*p3 + p2*p3 - 3*p4 + p1*p4 + p2*p4)*
   z2^2*(1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*
   (-1 + \[Gamma][3, 4])) - ((-1 + p2)*(-4 + p1 + p2)*(-2 + p3)*w1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-1 + p2)*(-4 + p1 + p2)*(-2 + p4)*w2*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(2 + p3 - 2*p4)*z1*z2^2*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p3)*w1*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 (2*(-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p4)*w2*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + p4)*z2^3*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) + 
 ((-4 + p1 + p2)*(-3 + p1 + p2)*(-2 + p4)*w2*z2^3*(1 - p4 + \[Gamma][4, 5]))/
  ((-1 + \[Gamma][1, 2])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-5 + p3 + p4)*(-4 + p3 + p4)*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p3)*(-5 + p3 + p4)*w1*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-2 + p4)*(-5 + p3 + p4)*w2*z1^2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-2 + p2)*(-2 + p3)*(-5 + p3 + p4)*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-8 + 2*p3 + p4)*w1*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w2*z1^3*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*z1^4*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 ((-2 + p2)*(-3 + p3)*(-2 + p3)*w1*z1^4*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) + 
 (2*(-2 + p2)*(-5 + p3 + p4)*(-4 + p3 + p4)*z1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p2)*(-2 + p3)*(-5 + p3 + p4)*w1*z1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p2)*(-2 + p4)*(-5 + p3 + p4)*w2*z1*z2*(1 - p4 + \[Gamma][4, 5]))/
  ((1 - p1 + \[Gamma][1, 5])*(-1 + \[Gamma][3, 4])) - 
 (2*(-2 + p2)*(-2 + 2*p3 - p4)*(-5 + p3 + p4)*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-2 + p3)*(-14 + 4*p3 + p4)*w1*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(4 + p3 - 2*p4)*(-2 + p4)*w2*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-2 + p2)*(-2 + p3)*(-1 + p3 - p4)*z1^3*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-2 + p3)*(-4 + 2*p3 - p4)*w1*z1^3*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-2 + p3)*(-2 + p4)*w2*z1^3*z2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-5 + p3 + p4)*(-4 + p3 + p4)*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-2 + p3)*(-5 + p3 + p4)*w1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-2 + p4)*(-5 + p3 + p4)*w2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-2 + p2)*(2 + p3 - 2*p4)*(-5 + p3 + p4)*z1*
   z2^2*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-2 + p3)*(-4 + 2*p3 - p4)*w1*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-2 + p4)*(-14 + p3 + 4*p4)*w2*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - 
 ((-2 + p2)*(-4 + 3*p3 + p3^2 + 3*p4 - 4*p3*p4 + p4^2)*z1^2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-2 + p3)*(1 + p3 - 2*p4)*w1*z1^2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-1 + 2*p3 - p4)*(-2 + p4)*w2*z1^2*
   z2^2*(1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-2 + p2)*(-2 + p4)*(-5 + p3 + p4)*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-2 + p4)*(-8 + p3 + 2*p4)*w2*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - (2*(-2 + p2)*(1 + p3 - p4)*(-2 + p4)*z1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(4 + p3 - 2*p4)*(-2 + p4)*w2*z1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p2)*(-3 + p4)*(-2 + p4)*z2^4*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p2)*(-3 + p4)*(-2 + p4)*w2*z2^4*
   (1 - p4 + \[Gamma][4, 5]))/((1 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p2)*(-4 + p3 + p4)*z1^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p3)*w1*z1^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p4)*w2*z1^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(-2 + p2)*(-2 + p3)*z1^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p3)*(-6 + p3 + p4)*w1*z1^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(-3 + p3)*(-2 + p3)*w1*z1^4*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-2 + p1)*(-2 + p2)*(-4 + p3 + p4)*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-2 + p1)*(-2 + p3)*w1*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-2 + p1)*(-2 + p4)*w2*z1*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p2)*(-2 + 2*p3 - p4)*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-2 + p1)*(-2 + p3)*(-6 + p3 + p4)*w1*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p4)*(-6 + p3 + p4)*w2*z1^2*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p3)*(-4 + 2*p3 - p4)*w1*z1^3*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(-2 + p3)*(-2 + p4)*w2*z1^3*z2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p2)*(-4 + p3 + p4)*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p3)*w1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p4)*w2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(-2 + p2)*(2 + p3 - 2*p4)*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p3)*(-6 + p3 + p4)*w1*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + (2*(-2 + p1)*(-2 + p4)*(-6 + p3 + p4)*w2*z1*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(-2 + p3)*(1 + p3 - 2*p4)*w1*z1^2*z2^2*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-1 + 2*p3 - p4)*(-2 + p4)*w2*z1^2*
   z2^2*(1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(-2 + p2)*(-2 + p4)*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-2 + p1)*(-2 + p4)*(-6 + p3 + p4)*w2*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(-2 + p3)*(-2 + p4)*w1*z1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(4 + p3 - 2*p4)*(-2 + p4)*w2*z1*z2^3*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) + ((-2 + p1)*(-3 + p4)*(-2 + p4)*w2*z2^4*
   (1 - p4 + \[Gamma][4, 5]))/((2 - p1 + \[Gamma][1, 5])*
   (-1 + \[Gamma][3, 4])) - ((-3 + p2)*(-2 + p2)*(-2 + p4))/
  (2 - p4 + \[Gamma][4, 5]) + ((-3 + p2)*(-2 + p2)*(-2 + p4)*w2)/
  (2 - p4 + \[Gamma][4, 5]) - ((-2 + p2)*(-3 + p1 - p2 + 2*p3)*(-2 + p4)*z1)/
  (2 - p4 + \[Gamma][4, 5]) - ((-2 + p2)*(1 + p2 - 2*p3)*(-2 + p4)*w2*z1)/
  (2 - p4 + \[Gamma][4, 5]) + ((-2 + p2)*(-8 + p1 + 3*p3)*(-2 + p4)*z1^2)/
  (2 - p4 + \[Gamma][4, 5]) - ((-2 + p3)*(-7 + p1 + p2 + p3)*(-2 + p4)*w1*
   z1^2)/(2 - p4 + \[Gamma][4, 5]) - 
 ((-1 + 2*p2 - p3)*(-2 + p3)*(-2 + p4)*w2*z1^2)/(2 - p4 + \[Gamma][4, 5]) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3)/(2 - p4 + \[Gamma][4, 5]) + 
 ((-2 + p3)*(-7 + p1 + p2 + p3)*(-2 + p4)*w1*z1^3)/
  (2 - p4 + \[Gamma][4, 5]) - ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^3)/
  (2 - p4 + \[Gamma][4, 5]) + ((-2 + p2)*(-22 + 4*p1 + 3*p2 + 4*p3)*(-2 + p4)*
   z2)/(2 - p4 + \[Gamma][4, 5]) - ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2)/
  (2 - p4 + \[Gamma][4, 5]) - (3*(-2 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*
   z2)/(2 - p4 + \[Gamma][4, 5]) - 
 ((-2 + p2)*(-25 + 4*p1 + 3*p2 + 5*p3)*(-2 + p4)*z1*z2)/
  (2 - p4 + \[Gamma][4, 5]) + ((-2 + p3)*(-23 + 4*p1 + 5*p2 + 3*p3)*(-2 + p4)*
   w1*z1*z2)/(2 - p4 + \[Gamma][4, 5]) + 
 ((-1 + 3*p2 - 3*p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2)/
  (2 - p4 + \[Gamma][4, 5]) + ((-2 + p2)*(-3 + p3)*(-2 + p4)*z1^2*z2)/
  (2 - p4 + \[Gamma][4, 5]) - ((-2 + p3)*(-21 + 4*p1 + 4*p2 + 3*p3)*(-2 + p4)*
   w1*z1^2*z2)/(2 - p4 + \[Gamma][4, 5]) + 
 ((-6 + p1 + p2 + p3)*(-5 + 3*p3)*(-2 + p4)*w2*z1^2*z2)/
  (2 - p4 + \[Gamma][4, 5]) - (2*(-2 + p2)*(-5 + p1 + p2 + p3)*(-2 + p4)*
   z2^2)/(2 - p4 + \[Gamma][4, 5]) - 
 (2*(-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z2^2)/
  (2 - p4 + \[Gamma][4, 5]) + (2*(-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*
   (-2 + p4)*w2*z2^2)/(2 - p4 + \[Gamma][4, 5]) + 
 (2*(-2 + p2)*(-5 + p1 + p2 + p3)*(-2 + p4)*z1*z2^2)/
  (2 - p4 + \[Gamma][4, 5]) + (2*(-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*
   z1*z2^2)/(2 - p4 + \[Gamma][4, 5]) - 
 (2*(-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2^2)/
  (2 - p4 + \[Gamma][4, 5]) - (2*(-2 + p1)*(-2 + p2)*(-2 + p4)*z1)/
  ((-2 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p1)*(-2 + p2)*(-2 + p4)*z2)/((-2 + \[Gamma][1, 2])*
   (2 - p4 + \[Gamma][4, 5])) + ((-3 + p2)*(-2 + p2)^2*(-2 + p4))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)^2*(-2 + p4)*w2)/((-1 + \[Gamma][1, 2])*
   (2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-7 - 3*p2 + p1*p2 + p2^2 + 5*p3 - p2*p3)*(-2 + p4)*z1)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*p2*(-2 + p3)*(-2 + p4)*w1*z1)/((-1 + \[Gamma][1, 2])*
   (2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-7 - p2 + p1*p2 + p2^2 + 5*p3 - 2*p2*p3)*(-2 + p4)*w2*z1)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(13 - 3*p1 - 2*p2 - 5*p3 + p1*p3 + p2*p3)*(-2 + p4)*z1^2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-13 + 2*p1 + p2 + p1*p2 + p2^2 + 3*p3 - p2*p3)*(-2 + p4)*w1*
   z1^2)/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + 3*p1 + 13*p2 - 4*p1*p2 - 4*p2^2 - 7*p3 - p1*p3 - 4*p2*p3 + 
    2*p1*p2*p3 + 2*p2^2*p3 + 3*p3^2 - p2*p3^2)*(-2 + p4)*w2*z1^2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p1 + p2)*(-3 + p3)*(-2 + p3)*(-2 + p4)*w1*z1^3)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p1 + p2)*(-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^3)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(28 - 4*p1 - 13*p2 + p1*p2 + 2*p2^2 - 5*p3 + p2*p3)*(-2 + p4)*z2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*p2*(-2 + p3)*(-2 + p4)*w1*z2)/((-1 + \[Gamma][1, 2])*
   (2 - p4 + \[Gamma][4, 5])) + ((-2 + p2)*(-5 + 2*p2)*(-6 + p1 + p2 + p3)*
   (-2 + p4)*w2*z2)/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(22 - 10*p1 + p1^2 - 11*p2 + 3*p1*p2 + 2*p2^2 - 2*p3 + p1*p3)*
   (-2 + p4)*z1*z2)/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-28 + 5*p1 + 9*p2 + 6*p3 - 2*p2*p3)*(-2 + p4)*w1*z1*z2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-6 + p1 + p2 + p3)*(-4 - p1 - 5*p2 + 2*p1*p2 + 2*p2^2 + 6*p3 - 2*p2*p3)*
   (-2 + p4)*w2*z1*z2)/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p1 + p2)*(-2 + p3)*(-8 + p1 + p2 + 2*p3)*(-2 + p4)*w1*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(-3 + p1 + p2)*(-2 + p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1^2*z2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-5 + p1 + p2 + p3)*(-2 + p4)*z2^2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z2^2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(-5 + p1 + p2 + p3)*(-2 + p4)*z1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p1 + p2)*(-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p1 + p2)*(-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z1*
   z2^2)/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*w2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-6 + p1 + p2)*(-2 + p4)*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-4 + p1 + p2 - p3)*(-2 + p4)*w2*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p4)*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-4 + p1 + p2)*(-2 + p3)*(-2 + p4)*w1*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-4 + p1 + p2)*(-1 + p3)*(-2 + p4)*w2*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)^2*(-2 + p4)*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-4 + p1 + p2)*(-2 + p4)*z1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-4 + p1 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-4 + p1 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2*
   (1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][1, 2])*
   (2 - p4 + \[Gamma][4, 5])) + (2*(-2 + p2)*(-2 + p3)*(-2 + p4)*z2)/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2)/((-2 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) - (6*(-2 + p2)*(-2 + p3)*(-2 + p4)*z1*z2)/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (6*(-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*z2)/((-2 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) + (6*(-2 + p2)*(-2 + p3)*(-2 + p4)*z1^2*z2)/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (6*(-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1^2*z2)/((-2 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) - (2*(-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*z2)/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1^3*z2)/((-2 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) + ((-2 + p2)*(-2 + p3)*(-2 + p4)*z2*
   (-2 + \[Gamma][1, 2]))/((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (3*(-2 + p2)*(-2 + p3)*(-2 + p4)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (3*(-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (3*(-2 + p2)*(-2 + p3)*(-2 + p4)*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (3*(-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((-2 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p1)*(-2 + p2)*(-2 + p4)*z1*(-2 + \[Gamma][2, 3]))/
  ((-2 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p1)*(-2 + p2)*(-2 + p4)*z2*(-2 + \[Gamma][2, 3]))/
  ((-2 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-8 + p1 + p2 + 2*p3)*(-2 + p4)*z1*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p3)*(-2 + p4)*z1^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-9 + 2*p1 + 2*p2 + p3)*(-2 + p4)*w1*z1^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-1 + p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-8 + p1 + p2 + 2*p3)*(-2 + p4)*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p1 + p2)*(-2 + p4)*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-14 + 3*p1 + 3*p2 + 2*p3)*(-2 + p4)*w1*z1*z2*
   (-2 + \[Gamma][2, 3]))/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-6 + p1 + p2 + p3)*(-6 + p1 + p2 + 2*p3)*(-2 + p4)*w2*z1*z2*
   (-2 + \[Gamma][2, 3]))/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-5 + p1 + p2 + p3)*(-2 + p4)*z2^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z2^2*
   (-2 + \[Gamma][2, 3]))/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)^2*(-2 + p2)*(-2 + p4))/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) - ((-3 + p2)^2*(-2 + p2)*(-2 + p4)*w2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(5 - 4*p2 + p2^2 + 5*p3 - 2*p2*p3)*(-2 + p4)*z1)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)^2*(-2 + p3)*(-2 + p4)*w1*z1)/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) + ((-2 + p2)*(1 - 2*p2 + p2^2 + 7*p3 - 3*p2*p3)*
   (-2 + p4)*w2*z1)/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(2 - 2*p2 - 2*p3 + 2*p2*p3 - p3^2)*(-2 + p4)*z1^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-1 + p2^2 + 3*p3 - 2*p2*p3)*(-2 + p4)*w1*z1^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + 6*p2 - 4*p2^2 - 3*p3 - 2*p2*p3 + 3*p2^2*p3 + 5*p3^2 - 3*p2*p3^2)*
   (-2 + p4)*w2*z1^2)/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-1 + p3)*(-2 + p4)*z1^3)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-1 - 4*p2 + 2*p3 + 2*p2*p3 - p3^2)*(-2 + p4)*w1*z1^3)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(1 - 5*p2 + 3*p2*p3 - p3^2)*(-2 + p4)*w2*z1^3)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p3)*(-2 + p3)^2*(-2 + p4)*w1*z1^4)/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) + ((-3 + p3)*(-2 + p3)^2*(-2 + p4)*w2*z1^4)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(30 - 5*p1 - 14*p2 + p1*p2 + 2*p2^2 - 4*p3 + p2*p3)*(-2 + p4)*z2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)^2*(-2 + p3)*(-2 + p4)*w1*z2)/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) + (2*(-3 + p2)*(-2 + p2)*(-6 + p1 + p2 + p3)*
   (-2 + p4)*w2*z2)/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(32 - 7*p1 - 12*p2 + p1*p2 + 2*p2^2 + 5*p3 - p1*p3 - 2*p2*p3 - 
    p3^2)*(-2 + p4)*z1*z2)/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(18 - 4*p1 - 7*p2 + p1*p2 - 6*p3 + 3*p2*p3)*(-2 + p4)*w1*z1*z2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-1 + p2 - 2*p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-4 + 2*p1 - 2*p2 - 6*p3 + p1*p3 + 3*p2*p3)*(-2 + p4)*z1^2*z2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(18 - 5*p1 - 10*p2 + p1*p2 + p2^2 + 4*p3 - p1*p3 + 2*p2*p3 - 
    2*p3^2)*(-2 + p4)*w1*z1^2*z2)/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + 2*p2 - p3)*(-1 + p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1^2*z2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-1 + p3)*(-2 + p4)*z1^3*z2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(4 + p1 - p2 - 10*p3 + p1*p3 + p2*p3 + 2*p3^2)*(-2 + p4)*w1*z1^3*
   z2)/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p3)*(-1 + p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1^3*z2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-5 + p1 + p2 + p3)*(-2 + p4)*z2^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z2^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z2^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p2 - p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*z1*z2^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2 - p3)*(-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z1*z2^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2 - p3)*(-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z1*
   z2^2)/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*p3*(-5 + p1 + p2 + p3)*(-2 + p4)*z1^2*z2^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*p3*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z1^2*z2^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (p3*(-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z1^2*z2^2)/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*w2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-4 + 2*p2 - p3)*(-2 + p4)*z1*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-1 + p2 - p3)*(-2 + p4)*w2*z1*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(1 + p2 - 2*p3)*(-2 + p4)*z1^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-1 + 2*p2 - p3)*(-2 + p3)*(-2 + p4)*w1*z1^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-4 + 3*p2 + p2^2 + 3*p3 - 4*p2*p3 + p3^2)*(-2 + p4)*w2*z1^2*
   (-2 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((4 + p2 - 2*p3)*(-2 + p3)*(-2 + p4)*w1*z1^3*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (2*(1 + p2 - p3)*(-2 + p3)*(-2 + p4)*w2*z1^3*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w1*z1^4*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^4*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-10 + 2*p1 + 2*p2 + p3)*(-2 + p4)*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-18 + 4*p1 + 4*p2 + p3)*(-2 + p4)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-6 + 2*p1 - p2 + 2*p3)*(-2 + p4)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + 2*p2 - p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2*
   (-2 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-6 + 2*p1 + 2*p2 - p3)*(-2 + p4)*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-18 + 4*p1 + p2 + 4*p3)*(-2 + p4)*w1*z1^2*z2*
   (-2 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(2 + p2 - 2*p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1^2*z2*
   (-2 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-10 + 2*p1 + p2 + 2*p3)*(-2 + p4)*w1*z1^3*z2*
   (-2 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-5 + p1 + p2 + p3)*(-2 + p4)*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z2^2*
   (-2 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p2)*(-5 + p1 + p2 + p3)*(-2 + p4)*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2^2*
   (-2 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-5 + p1 + p2 + p3)*(-2 + p4)*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w1*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-6 + p1 + p2 + p3)*(-5 + p1 + p2 + p3)*(-2 + p4)*w2*z1^2*z2^2*
   (-2 + \[Gamma][1, 2]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*w2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p2 - p3)*(-2 + p4)*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-1 + p2 - 2*p3)*(-2 + p4)*w2*z1*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*p3*(-2 + p4)*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-1 + p2 - p3)*(-2 + p3)*(-2 + p4)*w1*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + 2*p2 - p3)*(-1 + p3)*(-2 + p4)*w2*z1^2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-1 + p3)*(-2 + p4)*w1*z1^3*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-1 + p3)*(-2 + p4)*w2*z1^3*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)^2*(-2 + p4)*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-1 + p2 - p3)*(-2 + p4)*z1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-1 + p2 - p3)*(-2 + p3)*(-2 + p4)*w1*z1*z2*(1 - p1 + \[Gamma][1, 5]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-1 + p2 - p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2*
   (1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) - ((-2 + p2)*(-1 + p3)*(-2 + p4)*z1^2*z2*
   (1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) - ((-2 + p3)*(-1 + p3)*(-2 + p4)*w1*z1^2*z2*
   (1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) + ((-1 + p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*
   z1^2*z2*(1 - p1 + \[Gamma][1, 5]))/((-1 + \[Gamma][2, 3])*
   (2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*w2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-7 + p1 + 2*p2)*(-2 + p4)*z1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-5 + p1 + 2*p2 - p3)*(-2 + p4)*w2*z1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-4 + p1 + p2)*(-2 + p4)*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-5 + p1 + 2*p2)*(-2 + p3)*(-2 + p4)*w1*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 - 2*p2 + p1*p2 + p2^2 + 5*p3 - p1*p3 - 2*p2*p3)*(-2 + p4)*w2*z1^2*
   (-2 + \[Gamma][3, 4]))/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w1*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w2*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)^2*(-2 + p4)*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-5 + p1 + 2*p2)*(-2 + p4)*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-5 + p1 + 2*p2)*(-2 + p3)*(-2 + p4)*w1*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-5 + p1 + 2*p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2*
   (-2 + \[Gamma][3, 4]))/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p1 + p2)*(-2 + p4)*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p1 + p2)*(-2 + p3)*(-2 + p4)*w1*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p1 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1^2*z2*
   (-2 + \[Gamma][3, 4]))/((-1 + \[Gamma][1, 2])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p2)*(-2 + p2)*(-2 + p4)*w2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-4 + 2*p2 - p3)*(-2 + p4)*z1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p2)*(-1 + p2 - p3)*(-2 + p4)*w2*z1*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(1 + p2 - 2*p3)*(-2 + p4)*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-1 + 2*p2 - p3)*(-2 + p3)*(-2 + p4)*w1*z1^2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-4 + 3*p2 + p2^2 + 3*p3 - 4*p2*p3 + p3^2)*(-2 + p4)*w2*z1^2*
   (-2 + \[Gamma][3, 4]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((4 + p2 - 2*p3)*(-2 + p3)*(-2 + p4)*w1*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 (2*(1 + p2 - p3)*(-2 + p3)*(-2 + p4)*w2*z1^3*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w1*z1^4*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-3 + p3)*(-2 + p3)*(-2 + p4)*w2*z1^4*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)^2*(-2 + p4)*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*w1*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-2 + 2*p2 - p3)*(-2 + p4)*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + 2*p2 - p3)*(-2 + p3)*(-2 + p4)*w1*z1*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + 2*p2 - p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1*z2*
   (-2 + \[Gamma][3, 4]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(2 + p2 - 2*p3)*(-2 + p4)*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((2 + p2 - 2*p3)*(-2 + p3)*(-2 + p4)*w1*z1^2*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((2 + p2 - 2*p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1^2*z2*
   (-2 + \[Gamma][3, 4]))/((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-2 + p3)*(-2 + p4)*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)^2*(-2 + p4)*w1*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-6 + p1 + p2 + p3)*(-2 + p4)*w2*z1^3*z2*(-2 + \[Gamma][3, 4]))/
  ((-1 + \[Gamma][2, 3])*(2 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z1)/(3 - p4 + \[Gamma][4, 5]) + 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*w2*z1)/(3 - p4 + \[Gamma][4, 5]) + 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z1^2)/(3 - p4 + \[Gamma][4, 5]) - 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^2)/(3 - p4 + \[Gamma][4, 5]) - 
 ((p2 - p3)*(-3 + p4)*(-2 + p4)*w2*z1^2)/(3 - p4 + \[Gamma][4, 5]) + 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^3)/(3 - p4 + \[Gamma][4, 5]) - 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w2*z1^3)/(3 - p4 + \[Gamma][4, 5]) + 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z2)/(3 - p4 + \[Gamma][4, 5]) - 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*w2*z2)/(3 - p4 + \[Gamma][4, 5]) - 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z1*z2)/(3 - p4 + \[Gamma][4, 5]) + 
 (3*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1*z2)/(3 - p4 + \[Gamma][4, 5]) - 
 ((-6 + p1 - p2 + 3*p3)*(-3 + p4)*(-2 + p4)*w2*z1*z2)/
  (3 - p4 + \[Gamma][4, 5]) - ((-2 + p2)*(-3 + p4)*(-2 + p4)*z1^2*z2)/
  (3 - p4 + \[Gamma][4, 5]) - (3*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^2*z2)/
  (3 - p4 + \[Gamma][4, 5]) + ((-10 + p1 + p2 + 3*p3)*(-3 + p4)*(-2 + p4)*w2*
   z1^2*z2)/(3 - p4 + \[Gamma][4, 5]) - 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z2^2)/(3 - p4 + \[Gamma][4, 5]) - 
 (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z2^2)/(3 - p4 + \[Gamma][4, 5]) + 
 (2*(-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*z2^2)/
  (3 - p4 + \[Gamma][4, 5]) + (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z1*z2^2)/
  (3 - p4 + \[Gamma][4, 5]) + (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1*z2^2)/
  (3 - p4 + \[Gamma][4, 5]) - (2*(-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*
   z1*z2^2)/(3 - p4 + \[Gamma][4, 5]) - (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z1)/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*w2*z1)/((-1 + \[Gamma][1, 2])*
   (3 - p4 + \[Gamma][4, 5])) - (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^2)/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w2*z1^2)/((-1 + \[Gamma][1, 2])*
   (3 - p4 + \[Gamma][4, 5])) + (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z2)/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*w2*z2)/((-1 + \[Gamma][1, 2])*
   (3 - p4 + \[Gamma][4, 5])) + (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z1*z2)/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 (4*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1*z2)/((-1 + \[Gamma][1, 2])*
   (3 - p4 + \[Gamma][4, 5])) - (2*(-8 + p1 + p2 + 2*p3)*(-3 + p4)*(-2 + p4)*
   w2*z1*z2)/((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z2^2)/((-1 + \[Gamma][1, 2])*
   (3 - p4 + \[Gamma][4, 5])) - (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z2^2)/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*z2^2)/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z1*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*w2*z1*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w2*z1^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*w2*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-8 + p1 + p2 + 2*p3)*(-3 + p4)*(-2 + p4)*w2*z1*z2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z2^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z2^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*z2^2*(-2 + \[Gamma][2, 3]))/
  ((-1 + \[Gamma][1, 2])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z2)/((-1 + \[Gamma][2, 3])*
   (3 - p4 + \[Gamma][4, 5])) - (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*w2*z2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 (4*(-2 + p2)*(-3 + p4)*(-2 + p4)*z1*z2)/((-1 + \[Gamma][2, 3])*
   (3 - p4 + \[Gamma][4, 5])) + (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1*z2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + 2*p2 - p3)*(-3 + p4)*(-2 + p4)*w2*z1*z2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z1^2*z2)/((-1 + \[Gamma][2, 3])*
   (3 - p4 + \[Gamma][4, 5])) - (4*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^2*z2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 (2*(2 + p2 - 2*p3)*(-3 + p4)*(-2 + p4)*w2*z1^2*z2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^3*z2)/((-1 + \[Gamma][2, 3])*
   (3 - p4 + \[Gamma][4, 5])) - (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w2*z1^3*z2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z2^2)/((-1 + \[Gamma][2, 3])*
   (3 - p4 + \[Gamma][4, 5])) - (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z2^2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*z2^2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 (4*(-2 + p2)*(-3 + p4)*(-2 + p4)*z1*z2^2)/((-1 + \[Gamma][2, 3])*
   (3 - p4 + \[Gamma][4, 5])) + (4*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1*z2^2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 (4*(-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*z1*z2^2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z1^2*z2^2)/((-1 + \[Gamma][2, 3])*
   (3 - p4 + \[Gamma][4, 5])) - (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^2*
   z2^2)/((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*z1^2*z2^2)/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*w2*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-2 + 2*p2 - p3)*(-3 + p4)*(-2 + p4)*w2*z1*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 ((2 + p2 - 2*p3)*(-3 + p4)*(-2 + p4)*w2*z1^2*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w2*z1^3*z2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p2)*(-3 + p4)*(-2 + p4)*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 (2*(-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 (2*(-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*z1*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p2)*(-3 + p4)*(-2 + p4)*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) - 
 ((-2 + p3)*(-3 + p4)*(-2 + p4)*w1*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5])) + 
 ((-6 + p1 + p2 + p3)*(-3 + p4)*(-2 + p4)*w2*z1^2*z2^2*(-2 + \[Gamma][1, 2]))/
  ((-1 + \[Gamma][2, 3])*(3 - p4 + \[Gamma][4, 5]))

